A Special Class of Rank 10 and 11 Coxeter Groups

In the course of investigating regular subalgebras of E(10) related to cosmological solutions of 11-dimensional supergravity supporting an electric 4-form field, a class of rank 10 Coxeter subgroups of the Weyl group of E(10) was uncovered (hep-th/0606123). These Coxeter groups all share the property that their Coxeter graphs have incidence index 3, i.e. that each node is incident to three and only three single lines. Furthermore, the Coxeter exponents are either 2 or 3, but never infinity. We here go beyond subgroups of the Weyl group of E(10) and classify all rank 10 Coxeter groups with these properties. We find 21 distinct Coxeter groups of which 7 were already described in hep-th/0606123. Moreover, we extend the classification to the rank 11 case and we find 252 inequivalent rank 11 Coxeter groups with incidence index 4, of which at least 28 can be regularly embedded into E(11).

==> Coxeter11-4v4.nb <==
(************** Content-type: application/mathematica **************
                     CreatedBy='Mathematica 5.1'

                    Mathematica-Compatible Notebook

This notebook can be used with any Mathematica-compatible
application, such as Mathematica, MathReader or Publicon. The data
for the notebook starts with the line containing stars above.

To get the notebook into a Mathematica-compatible application, do
one of the following:

* Save the data starting with the line of stars above into a file
  with a name ending in .nb, then open the file inside the
  application;

* Copy the data starting with the line of stars above to the
  clipboard, then use the Paste menu command inside the application.

Data for notebooks contains only printable 7-bit ASCII and can be
sent directly in email or through ftp in text mode.  Newlines can be
CR, LF or CRLF (Unix, Macintosh or MS-DOS style).

NOTE: If you modify the data for this notebook not in a Mathematica-
compatible application, you must delete the line below containing
the word CacheID, otherwise Mathematica-compatible applications may
try to use invalid cache data.

For more information on notebooks and Mathematica-compatible 
applications, contact Wolfram Research:
  web: http://www.wolfram.com
  email: info@wolfram.com
  phone: +1-217-398-0700 (U.S.)

Notebook reader applications are available free of charge from 
Wolfram Research.
*******************************************************************)

(*CacheID: 232*)


(*NotebookFileLineBreakTest
NotebookFileLineBreakTest*)
(*NotebookOptionsPosition[    208770,       3063]*)
(*NotebookOutlinePosition[    209406,       3085]*)
(*  CellTagsIndexPosition[    209362,       3081]*)
(*WindowFrame->Normal*)



Notebook[{
Cell[BoxData[
    \( (*\ 
      ListRank11\ contains\ all\ rank\ 11\ Cartan\ matrices\ with\ incidence\ \
index\ 4. \ The\ first\ number\ in\ each\ list\ gives\ the\ value\ of\ the\ \
determinant\ for\ that\ particular\ \(\(matrix\)\(.\)\)\ *) \)], "Input"],

Cell[BoxData[
    \(\(ListRank11 = {{\(-3698.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 
                0, 0, 0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 
                0, 0, 0}, {\(-1\), \(-1\), 2, \(-1\), 0, \(-1\), 0, 0, 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, \(-1\), 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, \(-1\), \(-1\), 0, 
                0}, {0, \(-1\), \(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 
                0}, {0, \(-1\), 0, 0, 0, \(-1\), 2, 0, 
                0, \(-1\), \(-1\)}, {0, 0, 0, \(-1\), \(-1\), 0, 0, 
                2, \(-1\), 0, \(-1\)}, {0, 0, 0, 0, \(-1\), 0, 0, \(-1\), 
                2, \(-1\), \(-1\)}, {0, 0, 0, 0, 0, \(-1\), \(-1\), 
                0, \(-1\), 2, \(-1\)}, {0, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 
                2}}}, {\(-1058.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 
                0, 0, 0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 
                0, 0, 0}, {\(-1\), 0, 2, 0, 0, \(-1\), \(-1\), 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 0, 2, \(-1\), 0, 
                0, \(-1\), \(-1\), 0}, {0, \(-1\), \(-1\), 0, \(-1\), 2, 0, 
                0, 0, 0, \(-1\)}, {0, \(-1\), \(-1\), 0, 0, 0, 2, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 0, 0, 
                2, \(-1\), \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, \(-1\), 2, 0, 0}, {0, 0, 0, \(-1\), \(-1\), 
                0, \(-1\), \(-1\), 0, 2, 0}, {0, 0, 0, \(-1\), 
                0, \(-1\), \(-1\), \(-1\), 0, 0, 
                2}}}, {\(-882.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, 0}, {\(-1\), 0, 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 2, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), 0}, {\(-1\), 0, 0, 0, 2, 0, \(-1\), 
                0, \(-1\), 0, \(-1\)}, {0, \(-1\), 0, \(-1\), 0, 2, \(-1\), 
                0, 0, 0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), \(-1\), 2, 0, 
                0, \(-1\), 0}, {0, \(-1\), 0, 0, 0, 0, 0, 
                2, \(-1\), \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, \(-1\), 2, 0, 0}, {0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), \(-1\), 0, 2, 0}, {0, 0, \(-1\), 
                0, \(-1\), \(-1\), 0, \(-1\), 0, 0, 
                2}}}, {\(-864.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, 0}, {\(-1\), 0, 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 2, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\), \(-1\), 0, 0, 0}, {0, \(-1\), 0, 
                0, \(-1\), 2, 0, 0, \(-1\), \(-1\), 0}, {0, \(-1\), 0, 
                0, \(-1\), 0, 2, 0, \(-1\), 0, \(-1\)}, {0, \(-1\), 0, 
                0, \(-1\), 0, 0, 2, 0, \(-1\), \(-1\)}, {0, 
                0, \(-1\), \(-1\), 0, \(-1\), \(-1\), 0, 2, 0, 0}, {0, 
                0, \(-1\), \(-1\), 0, \(-1\), 0, \(-1\), 0, 2, 0}, {0, 
                0, \(-1\), \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 
                2}}}, {\(-760.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, 0}, {\(-1\), 0, 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 2, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\), 0, \(-1\), 0, 0}, {0, \(-1\), 0, 
                0, \(-1\), 2, 0, 0, 0, \(-1\), \(-1\)}, {0, \(-1\), 0, 
                0, \(-1\), 0, 2, \(-1\), 0, \(-1\), 0}, {0, \(-1\), 0, 0, 0, 
                0, \(-1\), 2, \(-1\), 0, \(-1\)}, {0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, \(-1\), 2, 0, 0}, {0, 
                0, \(-1\), \(-1\), 0, \(-1\), \(-1\), 0, 0, 2, 0}, {0, 
                0, \(-1\), \(-1\), 0, \(-1\), 0, \(-1\), 0, 0, 
                2}}}, {\(-714.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, 0}, {\(-1\), 0, 2, \(-1\), 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, \(-1\), 2, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, 0, 0, 2, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {0, \(-1\), 0, \(-1\), 0, 2, 0, 
                0, \(-1\), 0, \(-1\)}, {0, \(-1\), 0, \(-1\), 0, 0, 2, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 0, 0, 
                2, \(-1\), \(-1\), \(-1\)}, {0, 0, \(-1\), 0, \(-1\), \(-1\), 
                0, \(-1\), 2, 0, 0}, {0, 0, \(-1\), 0, \(-1\), 
                0, \(-1\), \(-1\), 0, 2, 0}, {0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                2}}}, {\(-690.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, 0}, {\(-1\), 0, 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 2, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), 0}, {\(-1\), 0, 0, 0, 2, 0, \(-1\), 
                0, \(-1\), 0, \(-1\)}, {0, \(-1\), 0, \(-1\), 0, 2, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 2, \(-1\), 
                0, \(-1\), 0}, {0, \(-1\), 0, 0, 0, 0, \(-1\), 2, \(-1\), 
                0, \(-1\)}, {0, 0, \(-1\), \(-1\), \(-1\), 0, 0, \(-1\), 2, 
                0, 0}, {0, 0, \(-1\), \(-1\), 0, \(-1\), \(-1\), 0, 0, 2, 
                0}, {0, 0, \(-1\), 0, \(-1\), \(-1\), 0, \(-1\), 0, 0, 
                2}}}, {\(-666.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 
                0, 0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 0, 2, \(-1\), \(-1\), 0, 0, \(-1\), 
                0}, {0, \(-1\), 0, 0, \(-1\), 2, \(-1\), 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), \(-1\), 2, 0, 0, 
                0, \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\), 0}, {0, 0, 0, \(-1\), 0, 0, 0, \(-1\), 
                2, \(-1\), \(-1\)}, {0, 0, 0, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), 2, \(-1\)}, {0, 0, 0, 0, 
                0, \(-1\), \(-1\), 0, \(-1\), \(-1\), 
                2}}}, {\(-648.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, 0}, {\(-1\), 0, 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 2, \(-1\), \(-1\), 
                0, 0, \(-1\), 0, 0}, {\(-1\), 0, 0, \(-1\), 2, 0, \(-1\), 0, 
                0, \(-1\), 0}, {0, \(-1\), 0, \(-1\), 0, 2, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 2, \(-1\), 
                0, 0, \(-1\)}, {0, \(-1\), 0, 0, 0, 0, \(-1\), 
                2, \(-1\), \(-1\), 0}, {0, 0, \(-1\), \(-1\), 0, 0, 
                0, \(-1\), 2, 0, \(-1\)}, {0, 0, \(-1\), 0, \(-1\), \(-1\), 
                0, \(-1\), 0, 2, 0}, {0, 0, \(-1\), 0, 0, \(-1\), \(-1\), 
                0, \(-1\), 0, 
                2}}}, {\(-602.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 
                0, 0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 0, 2, \(-1\), \(-1\), 0, 0, \(-1\), 
                0}, {0, \(-1\), 0, 0, \(-1\), 2, \(-1\), 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), \(-1\), 2, 0, 
                0, \(-1\), 0}, {0, 0, \(-1\), \(-1\), 0, 0, 0, 2, \(-1\), 
                0, \(-1\)}, {0, 0, 0, \(-1\), 0, 0, 0, \(-1\), 
                2, \(-1\), \(-1\)}, {0, 0, 0, 0, \(-1\), 0, \(-1\), 
                0, \(-1\), 2, \(-1\)}, {0, 0, 0, 0, 0, \(-1\), 
                0, \(-1\), \(-1\), \(-1\), 
                2}}}, {\(-600.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, 0}, {\(-1\), 0, 2, 0, 0, \(-1\), \(-1\), 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 0, 2, \(-1\), 0, 
                0, \(-1\), \(-1\), 0}, {0, \(-1\), \(-1\), 0, \(-1\), 2, 0, 
                0, 0, 0, \(-1\)}, {0, \(-1\), \(-1\), 0, 0, 0, 2, \(-1\), 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, 0, \(-1\), 
                2, \(-1\), \(-1\), 0}, {0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, \(-1\), 2, 0, 0}, {0, 0, 0, \(-1\), \(-1\), 0, 0, \(-1\), 
                0, 2, \(-1\)}, {0, 0, 0, \(-1\), 0, \(-1\), \(-1\), 0, 
                0, \(-1\), 
                2}}}, {\(-576.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, 0}, {\(-1\), 0, 2, 0, 0, \(-1\), \(-1\), 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 0, 2, 0, 
                0, \(-1\), 0, \(-1\), \(-1\)}, {0, \(-1\), \(-1\), 0, 0, 2, 
                0, 0, 0, \(-1\), \(-1\)}, {0, \(-1\), \(-1\), 0, 0, 0, 2, 
                0, \(-1\), \(-1\), 0}, {0, \(-1\), 0, 0, \(-1\), 0, 0, 
                2, \(-1\), 0, \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), \(-1\), 2, 0, 0}, {0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 2, 0}, {0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, \(-1\), 0, 0, 
                2}}}, {\(-546.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, 0}, {\(-1\), 0, 2, \(-1\), 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, \(-1\), 2, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, 0, 0, 2, 0, 0, \(-1\), \(-1\), 
                0, \(-1\)}, {0, \(-1\), 0, \(-1\), 0, 2, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, \(-1\), 0, 0, 2, 
                0, \(-1\), 0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 0, 
                2, \(-1\), \(-1\), 0}, {0, 0, \(-1\), 0, \(-1\), 
                0, \(-1\), \(-1\), 2, 0, 0}, {0, 0, \(-1\), 0, 0, \(-1\), 
                0, \(-1\), 0, 2, \(-1\)}, {0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, \(-1\), 
                2}}}, {\(-520.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, 0}, {\(-1\), 0, 2, \(-1\), 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, \(-1\), 2, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, 0, 0, 2, \(-1\), 0, 0, \(-1\), \(-1\), 
                0}, {0, \(-1\), 0, \(-1\), \(-1\), 2, 0, 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, \(-1\), 0, 0, 2, \(-1\), 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, 0, \(-1\), 
                2, \(-1\), \(-1\), 0}, {0, 0, \(-1\), 0, \(-1\), 0, 
                0, \(-1\), 2, 0, \(-1\)}, {0, 0, \(-1\), 0, \(-1\), 0, 
                0, \(-1\), 0, 2, \(-1\)}, {0, 0, 0, 0, 0, \(-1\), \(-1\), 
                0, \(-1\), \(-1\), 
                2}}}, {\(-512.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 
                0, 0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), \(-1\), 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, \(-1\), 0, \(-1\), 0, 
                0}, {0, \(-1\), 0, \(-1\), 0, 2, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 2, 0, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 0, 0, 2, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), 0, \(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\)}, {0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 2, 0}, {0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 
                2}}}, {\(-506.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, 0}, {\(-1\), 0, 2, 0, 0, \(-1\), \(-1\), 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 0, 2, 0, 
                0, \(-1\), \(-1\), \(-1\), 0}, {0, \(-1\), \(-1\), 0, 0, 2, 
                0, 0, 0, \(-1\), \(-1\)}, {0, \(-1\), \(-1\), 0, 0, 0, 2, 
                0, \(-1\), 0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 0, 2, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), \(-1\), 0, \(-1\), 
                0, 2, 0, 0}, {0, 0, 0, \(-1\), \(-1\), \(-1\), 0, \(-1\), 0, 
                2, 0}, {0, 0, 0, \(-1\), 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                2}}}, {\(-504.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, 0}, {\(-1\), 0, 2, \(-1\), 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, \(-1\), 2, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, 0, 0, 2, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {0, \(-1\), 0, \(-1\), 0, 2, 0, 
                0, \(-1\), 0, \(-1\)}, {0, \(-1\), 0, \(-1\), 0, 0, 
                2, \(-1\), 0, 0, \(-1\)}, {0, \(-1\), 0, 0, 0, 0, \(-1\), 
                2, \(-1\), \(-1\), 0}, {0, 0, \(-1\), 0, \(-1\), \(-1\), 
                0, \(-1\), 2, 0, 0}, {0, 0, \(-1\), 0, \(-1\), 0, 0, \(-1\), 
                0, 2, \(-1\)}, {0, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, \(-1\), 
                2}}}, {\(-490.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, 0}, {\(-1\), 0, 2, 0, 0, \(-1\), \(-1\), 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 0, 2, 0, 
                0, \(-1\), \(-1\), \(-1\), 0}, {0, \(-1\), \(-1\), 0, 0, 2, 
                0, 0, \(-1\), 0, \(-1\)}, {0, \(-1\), \(-1\), 0, 0, 0, 
                2, \(-1\), 0, \(-1\), 0}, {0, \(-1\), 0, 0, \(-1\), 
                0, \(-1\), 2, 0, 0, \(-1\)}, {0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 2, 0, 0}, {0, 0, 
                0, \(-1\), \(-1\), 0, \(-1\), 0, 0, 2, \(-1\)}, {0, 0, 
                0, \(-1\), 0, \(-1\), 0, \(-1\), 0, \(-1\), 
                2}}}, {\(-480.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 
                0, 0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, \(-1\), 0, 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 2, 0, 
                0, \(-1\), \(-1\), 0}, {0, \(-1\), 0, 0, 0, 0, 
                2, \(-1\), \(-1\), \(-1\), 0}, {0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), 2, 0, 0, \(-1\)}, {0, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), 0, 2, 0, \(-1\)}, {0, 0, 0, \(-1\), 
                0, \(-1\), \(-1\), 0, 0, 2, \(-1\)}, {0, 0, 0, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), \(-1\), 
                2}}}, {\(-480.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 
                0, 0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, \(-1\), 0, 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 2, 0, 
                0, \(-1\), \(-1\), 0}, {0, \(-1\), 0, 0, 0, 0, 2, \(-1\), 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 0, \(-1\), 2, 
                0, 0, \(-1\)}, {0, 0, \(-1\), 0, 0, \(-1\), 0, 0, 
                2, \(-1\), \(-1\)}, {0, 0, 0, \(-1\), 0, \(-1\), \(-1\), 
                0, \(-1\), 2, 0}, {0, 0, 0, 0, \(-1\), 
                0, \(-1\), \(-1\), \(-1\), 0, 
                2}}}, {\(-480.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, 0}, {\(-1\), 0, 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 2, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\), 0, \(-1\), 0, 0}, {0, \(-1\), 0, 
                0, \(-1\), 2, 0, 0, 0, \(-1\), \(-1\)}, {0, \(-1\), 0, 
                0, \(-1\), 0, 2, \(-1\), \(-1\), 0, 0}, {0, \(-1\), 0, 0, 0, 
                0, \(-1\), 2, 0, \(-1\), \(-1\)}, {0, 
                0, \(-1\), \(-1\), \(-1\), 0, \(-1\), 0, 2, 0, 0}, {0, 
                0, \(-1\), \(-1\), 0, \(-1\), 0, \(-1\), 0, 2, 0}, {0, 
                0, \(-1\), \(-1\), 0, \(-1\), 0, \(-1\), 0, 0, 
                2}}}, {\(-450.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 
                0, 0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, 0, \(-1\), 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, 2, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 0, 
                2, \(-1\), 0, \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), 2, 0, 0, \(-1\)}, {0, 0, \(-1\), 
                0, \(-1\), \(-1\), 0, 0, 2, \(-1\), 0}, {0, 0, 0, \(-1\), 
                0, \(-1\), \(-1\), 0, \(-1\), 2, 0}, {0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                2}}}, {\(-442.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, 0}, {\(-1\), 0, 2, \(-1\), 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, \(-1\), 2, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, 0, 0, 2, 0, 0, \(-1\), \(-1\), \(-1\), 
                0}, {0, \(-1\), 0, \(-1\), 0, 2, 0, 0, \(-1\), 
                0, \(-1\)}, {0, \(-1\), 0, \(-1\), 0, 0, 2, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 0, 2, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), 0, \(-1\), \(-1\), 0, 0, 
                2, 0, \(-1\)}, {0, 0, \(-1\), 0, \(-1\), 0, \(-1\), \(-1\), 
                0, 2, 0}, {0, 0, 0, 0, 0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 
                2}}}, {\(-440.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 
                0, 0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, 0, \(-1\), 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, 2, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 0, 2, 
                0, \(-1\), \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 0, 0, 
                2, 0, \(-1\), \(-1\)}, {0, 0, \(-1\), 
                0, \(-1\), \(-1\), \(-1\), 0, 2, 0, 0}, {0, 0, 0, \(-1\), 
                0, \(-1\), \(-1\), \(-1\), 0, 2, 0}, {0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                2}}}, {\(-416.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, 0}, {\(-1\), 0, 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 2, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), 0}, {\(-1\), 0, 0, 0, 2, 0, \(-1\), 
                0, \(-1\), 0, \(-1\)}, {0, \(-1\), 0, \(-1\), 0, 2, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 2, \(-1\), 
                0, 0, \(-1\)}, {0, \(-1\), 0, 0, 0, 0, \(-1\), 
                2, \(-1\), \(-1\), 0}, {0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, \(-1\), 2, 0, 0}, {0, 0, \(-1\), \(-1\), 0, \(-1\), 
                0, \(-1\), 0, 2, 0}, {0, 0, \(-1\), 
                0, \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                2}}}, {\(-410.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, 0}, {\(-1\), 0, 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 2, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), 0}, {\(-1\), 0, 0, 0, 2, 0, \(-1\), 
                0, \(-1\), 0, \(-1\)}, {0, \(-1\), 0, \(-1\), 0, 2, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 
                2, \(-1\), \(-1\), 0, 0}, {0, \(-1\), 0, 0, 0, 0, \(-1\), 2, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), \(-1\), 0, \(-1\), 
                0, 2, 0, 0}, {0, 0, \(-1\), \(-1\), 0, \(-1\), 0, \(-1\), 0, 
                2, 0}, {0, 0, \(-1\), 0, \(-1\), \(-1\), 0, \(-1\), 0, 0, 
                2}}}, {\(-384.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 
                0, 0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, \(-1\), \(-1\), 0, 0, 0, 
                0}, {0, \(-1\), 0, 0, \(-1\), 2, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 2, 0, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 0, 0, 2, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 0, 0, 0, 
                2, \(-1\), \(-1\)}, {0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 2, 0}, {0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 
                2}}}, {\(-384.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, 0}, {\(-1\), 0, 2, \(-1\), 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, \(-1\), 2, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, 0, 0, 2, \(-1\), 0, 0, \(-1\), 
                0, \(-1\)}, {0, \(-1\), 0, \(-1\), \(-1\), 2, 0, \(-1\), 0, 
                0, 0}, {0, \(-1\), 0, \(-1\), 0, 0, 2, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 0, 
                2, \(-1\), \(-1\), 0}, {0, 0, \(-1\), 0, \(-1\), 0, 
                0, \(-1\), 2, 0, \(-1\)}, {0, 0, \(-1\), 0, 0, 
                0, \(-1\), \(-1\), 0, 2, \(-1\)}, {0, 0, 0, 0, \(-1\), 
                0, \(-1\), 0, \(-1\), \(-1\), 
                2}}}, {\(-378.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, 0}, {\(-1\), 0, 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 2, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), 0}, {\(-1\), 0, 0, 0, 2, 0, \(-1\), 
                0, \(-1\), 0, \(-1\)}, {0, \(-1\), 0, \(-1\), 0, 2, \(-1\), 
                0, 0, \(-1\), 0}, {0, \(-1\), 0, 0, \(-1\), \(-1\), 2, 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, 0, 0, 
                2, \(-1\), \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, \(-1\), 2, 0, 0}, {0, 0, \(-1\), \(-1\), 0, \(-1\), 
                0, \(-1\), 0, 2, 0}, {0, 0, \(-1\), 0, \(-1\), 
                0, \(-1\), \(-1\), 0, 0, 
                2}}}, {\(-352.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 
                0, 0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, \(-1\), 0, 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 2, 0, 
                0, \(-1\), \(-1\), 0}, {0, \(-1\), 0, 0, 0, 0, 
                2, \(-1\), \(-1\), 0, \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), 2, 0, 0, \(-1\)}, {0, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), 0, 2, \(-1\), 0}, {0, 0, 0, \(-1\), 
                0, \(-1\), 0, 0, \(-1\), 2, \(-1\)}, {0, 0, 0, 0, \(-1\), 
                0, \(-1\), \(-1\), 0, \(-1\), 
                2}}}, {\(-344.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, 0}, {\(-1\), 0, 2, \(-1\), 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, \(-1\), 2, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, 0, 0, 2, 0, 0, \(-1\), \(-1\), 
                0, \(-1\)}, {0, \(-1\), 0, \(-1\), 0, 2, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, \(-1\), 0, 0, 2, \(-1\), 
                0, 0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, \(-1\), 2, 
                0, \(-1\), 0}, {0, 0, \(-1\), 0, \(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\)}, {0, 0, \(-1\), 0, 0, \(-1\), 
                0, \(-1\), \(-1\), 2, 0}, {0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, \(-1\), 0, 
                2}}}, {\(-320.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 
                0, 0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, 0, \(-1\), 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, 2, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 0, 
                2, \(-1\), \(-1\), 0, \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), 2, 0, \(-1\), 0}, {0, 0, \(-1\), 
                0, \(-1\), \(-1\), \(-1\), 0, 2, 0, 0}, {0, 0, 0, \(-1\), 
                0, \(-1\), 0, \(-1\), 0, 2, \(-1\)}, {0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, \(-1\), 
                2}}}, {\(-296.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, 0}, {\(-1\), 0, 2, 0, 0, \(-1\), \(-1\), 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 0, 2, 0, 
                0, \(-1\), \(-1\), \(-1\), 0}, {0, \(-1\), \(-1\), 0, 0, 2, 
                0, 0, \(-1\), 0, \(-1\)}, {0, \(-1\), \(-1\), 0, 0, 0, 
                2, \(-1\), 0, 0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 
                0, \(-1\), 2, 0, \(-1\), 0}, {0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 2, 0, 0}, {0, 0, 
                0, \(-1\), \(-1\), 0, 0, \(-1\), 0, 2, \(-1\)}, {0, 0, 
                0, \(-1\), 0, \(-1\), \(-1\), 0, 0, \(-1\), 
                2}}}, {\(-288.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 
                0, 0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, \(-1\), 0, 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 2, 0, 0, \(-1\), 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, 0, 2, \(-1\), \(-1\), 
                0, \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 0, \(-1\), 2, 
                0, \(-1\), 0}, {0, 0, \(-1\), 0, 0, \(-1\), \(-1\), 0, 
                2, \(-1\), 0}, {0, 0, 0, \(-1\), 0, 0, 0, \(-1\), \(-1\), 
                2, \(-1\)}, {0, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, \(-1\), 
                2}}}, {\(-288.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, 0}, {\(-1\), 0, 2, 0, 0, \(-1\), \(-1\), 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 0, 2, 0, 
                0, \(-1\), 0, \(-1\), \(-1\)}, {0, \(-1\), \(-1\), 0, 0, 2, 
                0, 0, \(-1\), \(-1\), 0}, {0, \(-1\), \(-1\), 0, 0, 0, 
                2, \(-1\), 0, 0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 
                0, \(-1\), 2, 0, \(-1\), 0}, {0, 0, \(-1\), \(-1\), 
                0, \(-1\), 0, 0, 2, 0, \(-1\)}, {0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, \(-1\), 0, 2, 0}, {0, 0, 
                0, \(-1\), \(-1\), 0, \(-1\), 0, \(-1\), 0, 
                2}}}, {\(-288.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, 0}, {\(-1\), 0, 2, 0, 0, \(-1\), \(-1\), 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 0, 2, 0, 
                0, \(-1\), 0, \(-1\), \(-1\)}, {0, \(-1\), \(-1\), 0, 0, 2, 
                0, 0, 0, \(-1\), \(-1\)}, {0, \(-1\), \(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\), 0, 0}, {0, \(-1\), 0, 0, \(-1\), 
                0, \(-1\), 2, 0, \(-1\), 0}, {0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), 0, 2, 0, \(-1\)}, {0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, \(-1\), 0, 2, 0}, {0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, \(-1\), 0, 
                2}}}, {\(-266.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 
                0, 0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, 0, \(-1\), 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, 2, \(-1\), 
                0, \(-1\), \(-1\), 0}, {0, \(-1\), 0, 0, 0, \(-1\), 
                2, \(-1\), 0, 0, \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), 2, 0, 0, \(-1\)}, {0, 0, \(-1\), 
                0, \(-1\), \(-1\), 0, 0, 2, \(-1\), 0}, {0, 0, 0, \(-1\), 
                0, \(-1\), 0, 0, \(-1\), 2, \(-1\)}, {0, 0, 0, 0, \(-1\), 
                0, \(-1\), \(-1\), 0, \(-1\), 
                2}}}, {\(-234.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, 0}, {\(-1\), 0, 2, \(-1\), 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, \(-1\), 2, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, 0, 0, 2, 0, 0, \(-1\), \(-1\), 
                0, \(-1\)}, {0, \(-1\), 0, \(-1\), 0, 2, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, \(-1\), 0, 0, 
                2, \(-1\), \(-1\), 0, 0}, {0, \(-1\), 0, 0, \(-1\), 
                0, \(-1\), 2, 0, 0, \(-1\)}, {0, 0, \(-1\), 0, \(-1\), 
                0, \(-1\), 0, 2, \(-1\), 0}, {0, 0, \(-1\), 0, 0, \(-1\), 0, 
                0, \(-1\), 2, \(-1\)}, {0, 0, 0, 0, \(-1\), \(-1\), 
                0, \(-1\), 0, \(-1\), 
                2}}}, {\(-210.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, 0}, {\(-1\), 0, 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 2, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), 0}, {\(-1\), 0, 0, 0, 2, 0, \(-1\), 
                0, \(-1\), 0, \(-1\)}, {0, \(-1\), 0, \(-1\), 0, 2, 
                0, \(-1\), 0, 0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 
                2, \(-1\), 0, \(-1\), 0}, {0, \(-1\), 0, 0, 
                0, \(-1\), \(-1\), 2, \(-1\), 0, 0}, {0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, \(-1\), 2, 0, 0}, {0, 
                0, \(-1\), \(-1\), 0, 0, \(-1\), 0, 0, 2, \(-1\)}, {0, 
                0, \(-1\), 0, \(-1\), \(-1\), 0, 0, 0, \(-1\), 
                2}}}, {\(-208.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, 0}, {\(-1\), 0, 2, \(-1\), 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, \(-1\), 2, 0, \(-1\), 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, 0, 2, 0, \(-1\), \(-1\), 0, \(-1\), 
                0}, {0, \(-1\), 0, \(-1\), 0, 2, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 2, 
                0, \(-1\), 0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 0, 
                2, \(-1\), 0, \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), \(-1\), 2, 0, 0}, {0, 0, \(-1\), 
                0, \(-1\), \(-1\), 0, 0, 0, 2, \(-1\)}, {0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, \(-1\), 
                2}}}, {\(-200.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 
                0, 0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, 0, 0, 2, \(-1\), \(-1\), 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 2, 0, 
                0, \(-1\), \(-1\), 0}, {0, \(-1\), 0, 0, \(-1\), 0, 
                2, \(-1\), \(-1\), 0, 0}, {0, 0, \(-1\), 0, 0, 0, \(-1\), 2, 
                0, \(-1\), \(-1\)}, {0, 0, 0, \(-1\), 0, \(-1\), \(-1\), 0, 
                2, 0, \(-1\)}, {0, 0, 0, \(-1\), 0, \(-1\), 0, \(-1\), 0, 
                2, \(-1\)}, {0, 0, 0, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), \(-1\), 
                2}}}, {\(-192.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 
                0, 0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, 0, \(-1\), 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, 2, \(-1\), 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 
                2, \(-1\), \(-1\), 0, 0}, {0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), 2, 0, \(-1\), 0}, {0, 0, \(-1\), 0, \(-1\), 
                0, \(-1\), 0, 2, 0, \(-1\)}, {0, 0, 0, \(-1\), 0, \(-1\), 
                0, \(-1\), 0, 2, \(-1\)}, {0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), \(-1\), 
                2}}}, {\(-170.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 
                0, 0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 2, 0, \(-1\), 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 0, 
                2, \(-1\), \(-1\), 0, \(-1\)}, {0, 0, \(-1\), \(-1\), 
                0, \(-1\), \(-1\), 2, 0, 0, 0}, {0, 0, \(-1\), 0, 0, 
                0, \(-1\), 0, 2, \(-1\), \(-1\)}, {0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, \(-1\), 2, 0}, {0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, \(-1\), 0, 
                2}}}, {\(-168.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, 0}, {\(-1\), 0, 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 2, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\), 0, \(-1\), 0, 0}, {0, \(-1\), 0, 
                0, \(-1\), 2, 0, 0, \(-1\), \(-1\), 0}, {0, \(-1\), 0, 
                0, \(-1\), 0, 2, \(-1\), 0, 0, \(-1\)}, {0, \(-1\), 0, 0, 0, 
                0, \(-1\), 2, 0, \(-1\), \(-1\)}, {0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 2, 0, 0}, {0, 
                0, \(-1\), \(-1\), 0, \(-1\), 0, \(-1\), 0, 2, 0}, {0, 
                0, \(-1\), \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 
                2}}}, {\(-162.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 
                0, 0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, \(-1\), 0, 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 2, 0, \(-1\), 
                0, \(-1\), 0}, {0, \(-1\), 0, 0, 0, 0, 2, 
                0, \(-1\), \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), 0, \(-1\), 
                0, 2, 0, 0, \(-1\)}, {0, 0, \(-1\), 0, 0, 0, \(-1\), 0, 
                2, \(-1\), \(-1\)}, {0, 0, 0, \(-1\), 0, \(-1\), \(-1\), 
                0, \(-1\), 2, 0}, {0, 0, 0, 0, \(-1\), 
                0, \(-1\), \(-1\), \(-1\), 0, 
                2}}}, {\(-160.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 
                0, 0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, \(-1\), 0, 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 2, 0, 0, \(-1\), 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, 0, 2, 
                0, \(-1\), \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\), 0}, {0, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), \(-1\), 2, 0, 0}, {0, 0, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), 0, 2, \(-1\)}, {0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, \(-1\), 
                2}}}, {\(-138.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 
                0, 0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 2, 
                0, \(-1\), \(-1\), 0, \(-1\)}, {0, \(-1\), 0, 0, 0, 0, 2, 
                0, \(-1\), \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), 0, \(-1\), 
                0, 2, 0, 0, \(-1\)}, {0, 0, \(-1\), 0, 0, \(-1\), \(-1\), 0, 
                2, \(-1\), 0}, {0, 0, 0, \(-1\), \(-1\), 0, \(-1\), 
                0, \(-1\), 2, 0}, {0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                2}}}, {\(-128.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 
                0, 0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 0, 2, \(-1\), \(-1\), 0, 0, \(-1\), 
                0}, {0, \(-1\), 0, 0, \(-1\), 2, \(-1\), 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), \(-1\), 2, 0, \(-1\), 
                0, 0}, {0, 0, \(-1\), \(-1\), 0, 0, 0, 2, 
                0, \(-1\), \(-1\)}, {0, 0, 0, \(-1\), 0, 0, \(-1\), 0, 
                2, \(-1\), \(-1\)}, {0, 0, 0, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), 2, \(-1\)}, {0, 0, 0, 0, 0, \(-1\), 
                0, \(-1\), \(-1\), \(-1\), 
                2}}}, {\(-128.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 
                0, 0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, 0, 0, 2, \(-1\), \(-1\), 0, \(-1\), 0, 
                0}, {0, \(-1\), 0, 0, \(-1\), 2, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 2, \(-1\), 
                0, 0, \(-1\)}, {0, 0, \(-1\), 0, 0, 0, \(-1\), 2, 
                0, \(-1\), \(-1\)}, {0, 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\)}, {0, 0, 0, \(-1\), 0, \(-1\), 
                0, \(-1\), \(-1\), 2, 0}, {0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 
                2}}}, {\(-128.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 
                0, 0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 
                0}, {0, \(-1\), 0, 0, \(-1\), 2, 0, 0, \(-1\), 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, 0, 2, \(-1\), 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 0, \(-1\), 2, 
                0, 0, \(-1\)}, {0, 0, \(-1\), 0, 0, \(-1\), 0, 0, 
                2, \(-1\), \(-1\)}, {0, 0, 0, \(-1\), \(-1\), 0, \(-1\), 
                0, \(-1\), 2, 0}, {0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 
                2}}}, {\(-128.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 
                0, 0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 2, 0, \(-1\), 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 0, 2, 
                0, \(-1\), \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), 0, \(-1\), 
                0, 2, \(-1\), 0, 0}, {0, 0, \(-1\), 0, 0, 0, \(-1\), \(-1\), 
                2, 0, \(-1\)}, {0, 0, 0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 
                0, 2, 0}, {0, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, \(-1\), 0, 
                2}}}, {\(-128.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, 0}, {\(-1\), 0, 2, \(-1\), 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, \(-1\), \(-1\), 0, 
                0}, {0, \(-1\), \(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 
                0}, {0, \(-1\), \(-1\), 0, 0, \(-1\), 2, 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 0, 2, 
                0, \(-1\), \(-1\)}, {0, 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\)}, {0, 0, 0, 0, 0, \(-1\), 
                0, \(-1\), \(-1\), 2, \(-1\)}, {0, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 
                2}}}, {\(-128.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, 0}, {\(-1\), 0, 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 2, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), 0}, {\(-1\), 0, 0, 0, 2, 0, \(-1\), 
                0, \(-1\), 0, \(-1\)}, {0, \(-1\), 0, \(-1\), 0, 2, 0, 
                0, \(-1\), 0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 
                2, \(-1\), 0, \(-1\), 0}, {0, \(-1\), 0, 0, 0, 0, \(-1\), 2, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 
                0, 2, 0, 0}, {0, 0, \(-1\), \(-1\), 0, 0, \(-1\), \(-1\), 0, 
                2, 0}, {0, 0, \(-1\), 0, \(-1\), \(-1\), 0, \(-1\), 0, 0, 
                2}}}, {\(-122.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, 0}, {\(-1\), 0, 2, \(-1\), 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, \(-1\), 2, 0, \(-1\), 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, 0, 2, 0, \(-1\), \(-1\), 0, \(-1\), 
                0}, {0, \(-1\), 0, \(-1\), 0, 2, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 2, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 0, 
                2, \(-1\), 0, \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 0, 
                0, \(-1\), 2, 0, \(-1\)}, {0, 0, \(-1\), 
                0, \(-1\), \(-1\), \(-1\), 0, 0, 2, 0}, {0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 
                2}}}, {\(-112.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, 0}, {\(-1\), 0, 2, \(-1\), 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, \(-1\), 2, 0, \(-1\), 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, 0, 2, 0, \(-1\), \(-1\), 0, \(-1\), 
                0}, {0, \(-1\), 0, \(-1\), 0, 2, \(-1\), 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), \(-1\), 2, 0, 
                0, \(-1\), 0}, {0, \(-1\), 0, 0, \(-1\), 0, 0, 2, \(-1\), 
                0, \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 0, 0, \(-1\), 2, 
                0, \(-1\)}, {0, 0, \(-1\), 0, \(-1\), 0, \(-1\), 0, 0, 
                2, \(-1\)}, {0, 0, 0, 0, 0, \(-1\), 
                0, \(-1\), \(-1\), \(-1\), 
                2}}}, {\(-104.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 
                0, 0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, 0, 0, 2, \(-1\), \(-1\), 0, \(-1\), 0, 
                0}, {0, \(-1\), 0, 0, \(-1\), 2, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 2, \(-1\), 
                0, \(-1\), 0}, {0, 0, \(-1\), 0, 0, 0, \(-1\), 2, \(-1\), 
                0, \(-1\)}, {0, 0, 0, \(-1\), \(-1\), 0, 0, \(-1\), 2, 
                0, \(-1\)}, {0, 0, 0, \(-1\), 0, \(-1\), \(-1\), 0, 0, 
                2, \(-1\)}, {0, 0, 0, 0, 0, \(-1\), 
                0, \(-1\), \(-1\), \(-1\), 
                2}}}, {\(-104.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 
                0, 0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, 0, 0, 2, \(-1\), \(-1\), 0, \(-1\), 0, 
                0}, {0, \(-1\), 0, 0, \(-1\), 2, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 2, \(-1\), 
                0, 0, \(-1\)}, {0, 0, \(-1\), 0, 0, 0, \(-1\), 
                2, \(-1\), \(-1\), 0}, {0, 0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), 2, 0, \(-1\)}, {0, 0, 0, \(-1\), 0, \(-1\), 
                0, \(-1\), 0, 2, \(-1\)}, {0, 0, 0, 0, 0, \(-1\), \(-1\), 
                0, \(-1\), \(-1\), 
                2}}}, {\(-104.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, 0}, {\(-1\), 0, 2, \(-1\), 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, \(-1\), 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, 0, \(-1\), \(-1\), 
                0}, {0, \(-1\), \(-1\), 0, 0, 2, 0, 0, \(-1\), 
                0, \(-1\)}, {0, \(-1\), \(-1\), 0, 0, 0, 2, 0, \(-1\), 
                0, \(-1\)}, {0, \(-1\), 0, \(-1\), 0, 0, 0, 2, 
                0, \(-1\), \(-1\)}, {0, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                2, \(-1\), 0}, {0, 0, 0, 0, \(-1\), 0, 0, \(-1\), \(-1\), 
                2, \(-1\)}, {0, 0, 0, 0, 0, \(-1\), \(-1\), \(-1\), 
                0, \(-1\), 
                2}}}, {\(-104.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, 0}, {\(-1\), 0, 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 2, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), 0}, {\(-1\), 0, 0, 0, 2, 0, \(-1\), 
                0, \(-1\), 0, \(-1\)}, {0, \(-1\), 0, \(-1\), 0, 2, 
                0, \(-1\), 0, \(-1\), 0}, {0, \(-1\), 0, 0, \(-1\), 0, 
                2, \(-1\), \(-1\), 0, 0}, {0, \(-1\), 0, 0, 
                0, \(-1\), \(-1\), 2, 0, 0, \(-1\)}, {0, 
                0, \(-1\), \(-1\), \(-1\), 0, \(-1\), 0, 2, 0, 0}, {0, 
                0, \(-1\), \(-1\), 0, \(-1\), 0, 0, 0, 2, \(-1\)}, {0, 
                0, \(-1\), 0, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                2}}}, {\(-98.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 
                0, 0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 2, \(-1\), 
                0, \(-1\), \(-1\), 0}, {0, \(-1\), 0, 0, 0, \(-1\), 
                2, \(-1\), 0, 0, \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), 2, 0, 0, \(-1\)}, {0, 0, \(-1\), 0, 0, \(-1\), 0, 
                0, 2, \(-1\), \(-1\)}, {0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, \(-1\), 2, 0}, {0, 0, 0, 0, \(-1\), 
                0, \(-1\), \(-1\), \(-1\), 0, 
                2}}}, {\(-98.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, 0}, {\(-1\), 0, 2, \(-1\), \(-1\), 0, 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, \(-1\), 0, 0, 0, \(-1\), 
                0}, {\(-1\), 0, \(-1\), 0, 2, 0, \(-1\), 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, \(-1\), 0, 2, 0, \(-1\), 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 2, \(-1\), 
                0, \(-1\), 0}, {0, \(-1\), 0, 0, 0, \(-1\), \(-1\), 
                2, \(-1\), 0, 0}, {0, 0, \(-1\), 0, 0, 0, 0, \(-1\), 
                2, \(-1\), \(-1\)}, {0, 0, 0, \(-1\), 0, 0, \(-1\), 
                0, \(-1\), 2, \(-1\)}, {0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), \(-1\), 
                2}}}, {\(-90.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 
                0, 0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, \(-1\), 0, 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 2, 0, \(-1\), 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, 0, 2, 
                0, \(-1\), \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), 0, \(-1\), 
                0, 2, \(-1\), 0, 0}, {0, 0, \(-1\), 0, 0, 0, \(-1\), \(-1\), 
                2, \(-1\), 0}, {0, 0, 0, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                2, \(-1\)}, {0, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, \(-1\), 
                2}}}, {\(-90.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 
                0, 0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 2, \(-1\), 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 
                2, \(-1\), \(-1\), 0, 0}, {0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), 2, 0, 0, \(-1\)}, {0, 0, \(-1\), 0, 0, 0, \(-1\), 
                0, 2, \(-1\), \(-1\)}, {0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, \(-1\), 2, 0}, {0, 0, 0, 0, \(-1\), \(-1\), 
                0, \(-1\), \(-1\), 0, 
                2}}}, {\(-90.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, 0}, {\(-1\), 0, 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 2, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), 0}, {\(-1\), 0, 0, 0, 2, 0, \(-1\), 
                0, \(-1\), 0, \(-1\)}, {0, \(-1\), 0, \(-1\), 0, 2, 
                0, \(-1\), 0, \(-1\), 0}, {0, \(-1\), 0, 0, \(-1\), 0, 
                2, \(-1\), 0, 0, \(-1\)}, {0, \(-1\), 0, 0, 
                0, \(-1\), \(-1\), 2, \(-1\), 0, 0}, {0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, \(-1\), 2, 0, 0}, {0, 
                0, \(-1\), \(-1\), 0, \(-1\), 0, 0, 0, 2, \(-1\)}, {0, 
                0, \(-1\), 0, \(-1\), 0, \(-1\), 0, 0, \(-1\), 
                2}}}, {\(-74.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 
                0, 0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, 0, 0, 2, \(-1\), \(-1\), 0, \(-1\), 0, 
                0}, {0, \(-1\), 0, 0, \(-1\), 2, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 2, \(-1\), 
                0, 0, \(-1\)}, {0, 0, \(-1\), 0, 0, 0, \(-1\), 2, \(-1\), 
                0, \(-1\)}, {0, 0, 0, \(-1\), \(-1\), 0, 0, \(-1\), 
                2, \(-1\), 0}, {0, 0, 0, \(-1\), 0, \(-1\), 0, 0, \(-1\), 
                2, \(-1\)}, {0, 0, 0, 0, 0, \(-1\), \(-1\), \(-1\), 
                0, \(-1\), 
                2}}}, {\(-74.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, 0}, {\(-1\), 0, 2, \(-1\), 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, \(-1\), 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, 0, \(-1\), \(-1\), 
                0}, {0, \(-1\), \(-1\), 0, 0, 2, 0, 0, \(-1\), 
                0, \(-1\)}, {0, \(-1\), \(-1\), 0, 0, 0, 2, 
                0, \(-1\), \(-1\), 0}, {0, \(-1\), 0, \(-1\), 0, 0, 0, 2, 
                0, \(-1\), \(-1\)}, {0, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                2, 0, \(-1\)}, {0, 0, 0, 0, \(-1\), 0, \(-1\), \(-1\), 0, 
                2, \(-1\)}, {0, 0, 0, 0, 0, \(-1\), 
                0, \(-1\), \(-1\), \(-1\), 
                2}}}, {\(-72.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 
                0, 0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, 0, 0, 2, \(-1\), 0, \(-1\), \(-1\), 0, 
                0}, {0, \(-1\), 0, 0, \(-1\), 2, \(-1\), 0, 0, \(-1\), 
                0}, {0, \(-1\), 0, 0, 0, \(-1\), 2, 0, \(-1\), 
                0, \(-1\)}, {0, 0, \(-1\), 0, \(-1\), 0, 0, 2, 
                0, \(-1\), \(-1\)}, {0, 0, 0, \(-1\), \(-1\), 0, \(-1\), 0, 
                2, 0, \(-1\)}, {0, 0, 0, \(-1\), 0, \(-1\), 0, \(-1\), 0, 
                2, \(-1\)}, {0, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 
                2}}}, {\(-50.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 
                0, 0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 2, \(-1\), 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 2, \(-1\), 
                0, 0, \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 0, \(-1\), 
                2, \(-1\), 0, 0}, {0, 0, \(-1\), 0, 0, 0, 0, \(-1\), 
                2, \(-1\), \(-1\)}, {0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, \(-1\), 2, 0}, {0, 0, 0, 0, \(-1\), \(-1\), \(-1\), 
                0, \(-1\), 0, 
                2}}}, {\(-50.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, 0}, {\(-1\), 0, 2, \(-1\), \(-1\), 0, 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, \(-1\), 0, 0, 0, \(-1\), 
                0}, {\(-1\), 0, \(-1\), 0, 2, 0, \(-1\), 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, \(-1\), 0, 2, \(-1\), 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), \(-1\), 2, \(-1\), 0, 
                0, 0}, {0, \(-1\), 0, 0, 0, 0, \(-1\), 2, \(-1\), \(-1\), 
                0}, {0, 0, \(-1\), 0, 0, 0, 0, \(-1\), 
                2, \(-1\), \(-1\)}, {0, 0, 0, \(-1\), 0, 0, 
                0, \(-1\), \(-1\), 2, \(-1\)}, {0, 0, 0, 0, \(-1\), \(-1\), 
                0, 0, \(-1\), \(-1\), 
                2}}}, {\(-42.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 
                0, 0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, 0, \(-1\), 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, 2, \(-1\), 0, \(-1\), 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 2, \(-1\), 
                0, \(-1\), 0}, {0, 0, \(-1\), \(-1\), 0, 0, \(-1\), 2, 
                0, \(-1\), 0}, {0, 0, \(-1\), 0, \(-1\), \(-1\), 0, 0, 2, 
                0, \(-1\)}, {0, 0, 0, \(-1\), 0, 0, \(-1\), \(-1\), 0, 
                2, \(-1\)}, {0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), \(-1\), 
                2}}}, {\(-42.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, 0}, {\(-1\), 0, 2, \(-1\), 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, \(-1\), 0, \(-1\), 
                0}, {0, \(-1\), \(-1\), 0, 0, 2, 0, \(-1\), 0, \(-1\), 
                0}, {0, \(-1\), \(-1\), 0, 0, 0, 2, 0, \(-1\), 
                0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), \(-1\), 0, 2, 0, 
                0, \(-1\)}, {0, 0, 0, \(-1\), 0, 0, \(-1\), 0, 
                2, \(-1\), \(-1\)}, {0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), 2, \(-1\)}, {0, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 
                2}}}, {\(-32.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 
                0, 0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, 0, 0, 2, \(-1\), \(-1\), 0, \(-1\), 0, 
                0}, {0, \(-1\), 0, 0, \(-1\), 2, 0, 0, \(-1\), 
                0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 2, \(-1\), 0, 
                0, \(-1\)}, {0, 0, \(-1\), 0, 0, 0, \(-1\), 2, 
                0, \(-1\), \(-1\)}, {0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                2, \(-1\), 0}, {0, 0, 0, \(-1\), 0, 0, 0, \(-1\), \(-1\), 
                2, \(-1\)}, {0, 0, 0, 0, 0, \(-1\), \(-1\), \(-1\), 
                0, \(-1\), 
                2}}}, {\(-32.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 
                0, 0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 2, \(-1\), 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 2, 
                0, \(-1\), \(-1\), 0}, {0, 0, \(-1\), \(-1\), 0, 0, 0, 
                2, \(-1\), 0, \(-1\)}, {0, 0, \(-1\), 0, 0, 
                0, \(-1\), \(-1\), 2, 0, \(-1\)}, {0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 2, 0}, {0, 0, 0, 
                0, \(-1\), \(-1\), 0, \(-1\), \(-1\), 0, 
                2}}}, {\(-32.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, 0}, {\(-1\), 0, 2, \(-1\), 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, \(-1\), 0, \(-1\), 
                0}, {0, \(-1\), \(-1\), 0, 0, 2, 0, \(-1\), 0, 
                0, \(-1\)}, {0, \(-1\), \(-1\), 0, 0, 0, 2, 
                0, \(-1\), \(-1\), 0}, {0, \(-1\), 0, 0, \(-1\), \(-1\), 0, 
                2, 0, 0, \(-1\)}, {0, 0, 0, \(-1\), 0, 0, \(-1\), 0, 
                2, \(-1\), \(-1\)}, {0, 0, 0, 0, \(-1\), 0, \(-1\), 
                0, \(-1\), 2, \(-1\)}, {0, 0, 0, 0, 0, \(-1\), 
                0, \(-1\), \(-1\), \(-1\), 
                2}}}, {\(-26.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 
                0, 0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, 0, 0, 2, \(-1\), \(-1\), 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 2, 0, 0, \(-1\), 
                0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 2, \(-1\), 
                0, \(-1\), 0}, {0, 0, \(-1\), 0, 0, 0, \(-1\), 
                2, \(-1\), \(-1\), 0}, {0, 0, 0, \(-1\), 0, \(-1\), 
                0, \(-1\), 2, 0, \(-1\)}, {0, 0, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), 0, 2, \(-1\)}, {0, 0, 0, 
                0, \(-1\), \(-1\), 0, 0, \(-1\), \(-1\), 
                2}}}, {\(-8.`\), {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                0, 0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, 0}, {\(-1\), 0, 2, \(-1\), 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, \(-1\), 0, \(-1\), 
                0}, {0, \(-1\), \(-1\), 0, 0, 2, 0, \(-1\), \(-1\), 0, 
                0}, {0, \(-1\), \(-1\), 0, 0, 0, 2, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, \(-1\), \(-1\), 0, 2, 
                0, 0, \(-1\)}, {0, 0, 0, \(-1\), 0, \(-1\), 0, 0, 
                2, \(-1\), \(-1\)}, {0, 0, 0, 0, \(-1\), 0, \(-1\), 
                0, \(-1\), 2, \(-1\)}, {0, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 
                2}}}, {0.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 0, 
                0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, 0, 0, 2, \(-1\), \(-1\), 0, \(-1\), 0, 
                0}, {0, \(-1\), 0, 0, \(-1\), 2, 0, \(-1\), 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 2, \(-1\), 0, 
                0, \(-1\)}, {0, 0, \(-1\), 0, 0, \(-1\), \(-1\), 2, 
                0, \(-1\), 0}, {0, 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\)}, {0, 0, 0, \(-1\), 0, 0, 
                0, \(-1\), \(-1\), 2, \(-1\)}, {0, 0, 0, 0, 
                0, \(-1\), \(-1\), 0, \(-1\), \(-1\), 
                2}}}, {0.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 0, 
                0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, 0, 0, 2, \(-1\), \(-1\), 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 2, 0, \(-1\), \(-1\), 
                0, 0}, {0, \(-1\), 0, 0, \(-1\), 0, 2, \(-1\), 0, \(-1\), 
                0}, {0, 0, \(-1\), 0, 0, \(-1\), \(-1\), 2, 0, 
                0, \(-1\)}, {0, 0, 0, \(-1\), 0, \(-1\), 0, 0, 
                2, \(-1\), \(-1\)}, {0, 0, 0, \(-1\), 0, 0, \(-1\), 
                0, \(-1\), 2, \(-1\)}, {0, 0, 0, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), \(-1\), 
                2}}}, {0.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 0, 
                0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, 0, 0, 2, \(-1\), 0, \(-1\), \(-1\), 0, 
                0}, {0, \(-1\), 0, 0, \(-1\), 2, \(-1\), 0, \(-1\), 0, 
                0}, {0, \(-1\), 0, 0, 0, \(-1\), 2, 0, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), 0, \(-1\), 0, 0, 2, 
                0, \(-1\), \(-1\)}, {0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                2, 0, \(-1\)}, {0, 0, 0, \(-1\), 0, 0, \(-1\), \(-1\), 0, 
                2, \(-1\)}, {0, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 
                2}}}, {0.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 0, 
                0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, 0, 0, 2, \(-1\), 0, \(-1\), \(-1\), 0, 
                0}, {0, \(-1\), 0, 0, \(-1\), 2, \(-1\), 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 2, \(-1\), 0, 
                0, \(-1\)}, {0, 0, \(-1\), 0, \(-1\), 0, \(-1\), 2, 
                0, \(-1\), 0}, {0, 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\)}, {0, 0, 0, \(-1\), 0, 0, 
                0, \(-1\), \(-1\), 2, \(-1\)}, {0, 0, 0, 0, 
                0, \(-1\), \(-1\), 0, \(-1\), \(-1\), 
                2}}}, {0.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 0, 
                0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, 0, 0, 2, \(-1\), 0, \(-1\), \(-1\), 0, 
                0}, {0, \(-1\), 0, 0, \(-1\), 2, \(-1\), 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 2, 0, \(-1\), 
                0, \(-1\)}, {0, 0, \(-1\), 0, \(-1\), 0, 0, 2, 
                0, \(-1\), \(-1\)}, {0, 0, 0, \(-1\), \(-1\), 0, \(-1\), 0, 
                2, \(-1\), 0}, {0, 0, 0, \(-1\), 0, 0, 0, \(-1\), \(-1\), 
                2, \(-1\)}, {0, 0, 0, 0, 0, \(-1\), \(-1\), \(-1\), 
                0, \(-1\), 2}}}, {0.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 
                0, 0, 0, 0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 
                0, 0, 0, 0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 
                0, 0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, 0, 0, 2, \(-1\), 0, \(-1\), \(-1\), 0, 
                0}, {0, \(-1\), 0, 0, \(-1\), 2, \(-1\), 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 2, 0, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), 0, \(-1\), 0, 0, 2, 
                0, \(-1\), \(-1\)}, {0, 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\)}, {0, 0, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), \(-1\), 2, 0}, {0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 
                2}}}, {0.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 0, 
                0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), \(-1\), 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, \(-1\), 0, \(-1\), 0, 
                0}, {0, \(-1\), 0, \(-1\), 0, 2, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 2, \(-1\), 
                0, \(-1\), 0}, {0, 0, \(-1\), \(-1\), 0, 0, \(-1\), 2, 0, 
                0, \(-1\)}, {0, 0, \(-1\), 0, \(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\)}, {0, 0, 0, 0, 0, \(-1\), \(-1\), 
                0, \(-1\), 2, \(-1\)}, {0, 0, 0, 0, 0, \(-1\), 
                0, \(-1\), \(-1\), \(-1\), 
                2}}}, {0.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 0, 
                0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, \(-1\), 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, 0, \(-1\), \(-1\), 
                0}, {0, \(-1\), \(-1\), 0, 0, 2, \(-1\), 0, 0, 
                0, \(-1\)}, {0, \(-1\), \(-1\), 0, 0, \(-1\), 2, 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, \(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\), 0}, {0, 0, 0, 0, \(-1\), 0, 0, \(-1\), 
                2, \(-1\), \(-1\)}, {0, 0, 0, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), 2, \(-1\)}, {0, 0, 0, 0, 
                0, \(-1\), \(-1\), 0, \(-1\), \(-1\), 
                2}}}, {0.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 0, 
                0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, \(-1\), 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, 0, \(-1\), \(-1\), 
                0}, {0, \(-1\), \(-1\), 0, 0, 2, 0, 0, \(-1\), 
                0, \(-1\)}, {0, \(-1\), \(-1\), 0, 0, 0, 2, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, \(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\), 0}, {0, 0, 0, 0, \(-1\), \(-1\), 
                0, \(-1\), 2, 0, \(-1\)}, {0, 0, 0, 0, \(-1\), 
                0, \(-1\), \(-1\), 0, 2, \(-1\)}, {0, 0, 0, 0, 
                0, \(-1\), \(-1\), 0, \(-1\), \(-1\), 
                2}}}, {0.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 0, 
                0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, \(-1\), \(-1\), 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 0, 2, 0, 
                0, \(-1\), 0, \(-1\), \(-1\)}, {0, \(-1\), \(-1\), 0, 0, 2, 
                0, 0, \(-1\), \(-1\), 0}, {0, \(-1\), \(-1\), 0, 0, 0, 
                2, \(-1\), 0, 0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 
                0, \(-1\), 2, \(-1\), 0, 0}, {0, 0, \(-1\), \(-1\), 
                0, \(-1\), 0, \(-1\), 2, 0, 0}, {0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, 0, 2, \(-1\)}, {0, 0, 
                0, \(-1\), \(-1\), 0, \(-1\), 0, 0, \(-1\), 
                2}}}, {24.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 0, 
                0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, \(-1\), 2, 0, \(-1\), 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, 0, 2, 0, \(-1\), \(-1\), \(-1\), 0, 
                0}, {0, \(-1\), 0, \(-1\), 0, 2, \(-1\), 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), \(-1\), 2, 0, 
                0, \(-1\), 0}, {0, \(-1\), 0, 0, \(-1\), 0, 0, 2, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                2, 0, \(-1\)}, {0, 0, \(-1\), 0, 0, 0, \(-1\), \(-1\), 0, 
                2, \(-1\)}, {0, 0, 0, 0, 0, \(-1\), 
                0, \(-1\), \(-1\), \(-1\), 
                2}}}, {40.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 0, 
                0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 2, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 0, 2, \(-1\), 0, 
                0, \(-1\), \(-1\), 0}, {0, \(-1\), 0, 0, \(-1\), 2, \(-1\), 
                0, 0, 0, \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 
                2, \(-1\), \(-1\), 0, 0}, {0, \(-1\), 0, 0, 0, 0, \(-1\), 2, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), \(-1\), 0, \(-1\), 
                0, 2, 0, 0}, {0, 0, \(-1\), \(-1\), \(-1\), 0, 0, \(-1\), 0, 
                2, 0}, {0, 0, \(-1\), \(-1\), 0, \(-1\), 0, \(-1\), 0, 0, 
                2}}}, {48.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 0, 
                0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, \(-1\), \(-1\), 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 0, 2, 0, 
                0, \(-1\), \(-1\), \(-1\), 0}, {0, \(-1\), \(-1\), 0, 0, 
                2, \(-1\), 0, 0, 0, \(-1\)}, {0, \(-1\), \(-1\), 0, 
                0, \(-1\), 2, 0, 0, \(-1\), 0}, {0, \(-1\), 0, 0, \(-1\), 0, 
                0, 2, \(-1\), 0, \(-1\)}, {0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, \(-1\), 2, 0, 0}, {0, 0, 0, \(-1\), \(-1\), 0, \(-1\), 0, 
                0, 2, \(-1\)}, {0, 0, 0, \(-1\), 0, \(-1\), 0, \(-1\), 
                0, \(-1\), 2}}}, {54.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 
                0, 0, 0, 0, 0, 0}, {\(-1\), 2, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, 0}, {\(-1\), 0, 2, \(-1\), 
                0, 0, 0, 0, \(-1\), \(-1\), 0}, {\(-1\), 0, \(-1\), 2, 
                0, \(-1\), 0, 0, \(-1\), 0, 0}, {\(-1\), 0, 0, 0, 2, 
                0, \(-1\), \(-1\), \(-1\), 0, 0}, {0, \(-1\), 0, \(-1\), 0, 
                2, \(-1\), 0, 0, \(-1\), 0}, {0, \(-1\), 0, 
                0, \(-1\), \(-1\), 2, 0, 0, 0, \(-1\)}, {0, \(-1\), 0, 
                0, \(-1\), 0, 0, 2, 0, \(-1\), \(-1\)}, {0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, 0, 2, 0, \(-1\)}, {0, 
                0, \(-1\), 0, 0, \(-1\), 0, \(-1\), 0, 2, \(-1\)}, {0, 0, 0, 
                0, 0, 0, \(-1\), \(-1\), \(-1\), \(-1\), 
                2}}}, {64.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 0, 
                0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, 0, 0, 2, \(-1\), 0, \(-1\), \(-1\), 0, 
                0}, {0, \(-1\), 0, 0, \(-1\), 2, \(-1\), 0, 0, \(-1\), 
                0}, {0, \(-1\), 0, 0, 0, \(-1\), 2, 0, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), 0, \(-1\), 0, 0, 
                2, \(-1\), 0, \(-1\)}, {0, 0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), 2, 0, \(-1\)}, {0, 0, 0, \(-1\), 
                0, \(-1\), \(-1\), 0, 0, 2, \(-1\)}, {0, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 
                2}}}, {96.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 0, 
                0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 2, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 0, 2, \(-1\), 0, 
                0, \(-1\), \(-1\), 0}, {0, \(-1\), 0, 0, \(-1\), 
                2, \(-1\), \(-1\), 0, 0, 0}, {0, \(-1\), 0, 0, 0, \(-1\), 2, 
                0, \(-1\), 0, \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 0, 2, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), \(-1\), 0, \(-1\), 
                0, 2, 0, 0}, {0, 0, \(-1\), \(-1\), \(-1\), 0, 0, \(-1\), 0, 
                2, 0}, {0, 0, \(-1\), \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 
                2}}}, {104.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, \(-1\), 0, 0, \(-1\), 0, 
                0}, {0, \(-1\), 0, 0, \(-1\), 2, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 0, 2, \(-1\), 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 0, \(-1\), 
                2, \(-1\), 0, 0}, {0, 0, \(-1\), 0, \(-1\), 0, 0, \(-1\), 2, 
                0, \(-1\)}, {0, 0, 0, \(-1\), 0, \(-1\), \(-1\), 0, 0, 
                2, \(-1\)}, {0, 0, 0, 0, 0, \(-1\), \(-1\), 
                0, \(-1\), \(-1\), 
                2}}}, {118.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, \(-1\), 0, 0, \(-1\), 0, 
                0}, {0, \(-1\), 0, 0, \(-1\), 2, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 0, 2, 
                0, \(-1\), \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 0, 0, 
                2, \(-1\), 0, \(-1\)}, {0, 0, \(-1\), 0, \(-1\), 
                0, \(-1\), \(-1\), 2, 0, 0}, {0, 0, 0, \(-1\), 
                0, \(-1\), \(-1\), 0, 0, 2, \(-1\)}, {0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, \(-1\), 
                2}}}, {118.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, \(-1\), 0, \(-1\), 
                0}, {0, \(-1\), \(-1\), 0, 0, 2, \(-1\), 0, 0, 
                0, \(-1\)}, {0, \(-1\), \(-1\), 0, 0, \(-1\), 2, 0, 
                0, \(-1\), 0}, {0, \(-1\), 0, 0, \(-1\), 0, 0, 2, \(-1\), 
                0, \(-1\)}, {0, 0, 0, \(-1\), 0, 0, 0, \(-1\), 
                2, \(-1\), \(-1\)}, {0, 0, 0, 0, \(-1\), 0, \(-1\), 
                0, \(-1\), 2, \(-1\)}, {0, 0, 0, 0, 0, \(-1\), 
                0, \(-1\), \(-1\), \(-1\), 
                2}}}, {128.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 0, 2, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 2, \(-1\), 
                0, \(-1\), \(-1\), 0}, {0, \(-1\), 0, 0, 0, \(-1\), 2, 
                0, \(-1\), 0, \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 0, 0, 2, 
                0, \(-1\), \(-1\)}, {0, 0, 0, \(-1\), \(-1\), \(-1\), \(-1\), 
                0, 2, 0, 0}, {0, 0, 0, 0, \(-1\), \(-1\), 0, \(-1\), 0, 
                2, \(-1\)}, {0, 0, 0, 0, \(-1\), 0, \(-1\), \(-1\), 
                0, \(-1\), 2}}}, {136.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 
                0, 0, 0, 0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 
                0, 0, 0, 0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 
                0, 0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, 0, \(-1\), 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, 2, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 0, 
                2, \(-1\), 0, \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), 2, \(-1\), 0, 0}, {0, 0, \(-1\), 
                0, \(-1\), \(-1\), 0, \(-1\), 2, 0, 0}, {0, 0, 0, \(-1\), 
                0, \(-1\), \(-1\), 0, 0, 2, \(-1\)}, {0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, \(-1\), 
                2}}}, {150.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 2, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), 0}, {\(-1\), 0, 0, 0, 2, 0, \(-1\), 
                0, \(-1\), \(-1\), 0}, {0, \(-1\), 0, \(-1\), 0, 2, 
                0, \(-1\), 0, 0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 
                2, \(-1\), 0, 0, \(-1\)}, {0, \(-1\), 0, 0, 
                0, \(-1\), \(-1\), 2, \(-1\), 0, 0}, {0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, \(-1\), 2, 0, 0}, {0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, 0, 0, 2, \(-1\)}, {0, 
                0, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, \(-1\), 
                2}}}, {160.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, 0, 0, 2, \(-1\), \(-1\), 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 2, 0, 0, \(-1\), 
                0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 2, 0, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), 0, 0, 0, 0, 
                2, \(-1\), \(-1\), \(-1\)}, {0, 0, 0, \(-1\), 0, \(-1\), 
                0, \(-1\), 2, \(-1\), 0}, {0, 0, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), \(-1\), 2, 0}, {0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                2}}}, {166.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, 0, 0, 2, \(-1\), 0, \(-1\), \(-1\), 0, 
                0}, {0, \(-1\), 0, 0, \(-1\), 2, \(-1\), 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 2, 0, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), 0, \(-1\), 0, 0, 
                2, \(-1\), 0, \(-1\)}, {0, 0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), 2, \(-1\), 0}, {0, 0, 0, \(-1\), 0, 0, \(-1\), 
                0, \(-1\), 2, \(-1\)}, {0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, \(-1\), 
                2}}}, {166.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 2, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), 0}, {\(-1\), 0, 0, 0, 2, 0, \(-1\), 
                0, \(-1\), \(-1\), 0}, {0, \(-1\), 0, \(-1\), 0, 2, 0, 
                0, \(-1\), 0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 
                2, \(-1\), 0, 0, \(-1\)}, {0, \(-1\), 0, 0, 0, 0, \(-1\), 2, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 
                0, 2, 0, 0}, {0, 0, \(-1\), \(-1\), \(-1\), 0, 0, \(-1\), 0, 
                2, 0}, {0, 0, \(-1\), 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                2}}}, {174.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), \(-1\), 0, 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\)}, {\(-1\), 0, \(-1\), 0, 2, \(-1\), 0, 0, 
                0, \(-1\), 0}, {0, \(-1\), 0, 0, \(-1\), 2, 0, 0, \(-1\), 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, 0, 2, \(-1\), 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 0, \(-1\), 
                2, \(-1\), \(-1\), 0}, {0, 0, \(-1\), 0, 0, \(-1\), 
                0, \(-1\), 2, 0, \(-1\)}, {0, 0, 0, \(-1\), \(-1\), 
                0, \(-1\), \(-1\), 0, 2, 0}, {0, 0, 0, \(-1\), 
                0, \(-1\), \(-1\), 0, \(-1\), 0, 
                2}}}, {192.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, \(-1\), 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, 2, \(-1\), 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 
                2, \(-1\), \(-1\), 0, 0}, {0, 0, \(-1\), \(-1\), \(-1\), 
                0, \(-1\), 2, 0, 0, 0}, {0, 0, \(-1\), 0, 0, 0, \(-1\), 0, 
                2, \(-1\), \(-1\)}, {0, 0, 0, \(-1\), 0, \(-1\), 0, 
                0, \(-1\), 2, \(-1\)}, {0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), \(-1\), 
                2}}}, {192.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, 0, \(-1\), \(-1\), 
                0}, {0, \(-1\), 0, 0, 0, 2, \(-1\), 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 2, 0, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 0, 0, 
                2, \(-1\), 0, \(-1\)}, {0, 0, \(-1\), 0, \(-1\), 0, 
                0, \(-1\), 2, 0, \(-1\)}, {0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 2, 0}, {0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 
                2}}}, {192.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 2, \(-1\), 
                0, \(-1\), 0, \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 
                2, \(-1\), 0, \(-1\), 0}, {0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), 2, \(-1\), 0, 0}, {0, 0, \(-1\), 0, 0, \(-1\), 
                0, \(-1\), 2, 0, \(-1\)}, {0, 0, 0, \(-1\), \(-1\), 
                0, \(-1\), 0, 0, 2, \(-1\)}, {0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), \(-1\), 
                2}}}, {198.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, \(-1\), 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, 0, \(-1\), \(-1\), 
                0}, {0, \(-1\), \(-1\), 0, 0, 2, 0, 0, \(-1\), \(-1\), 
                0}, {0, \(-1\), \(-1\), 0, 0, 0, 2, \(-1\), 0, 
                0, \(-1\)}, {0, \(-1\), 0, \(-1\), 0, 0, \(-1\), 2, 0, 
                0, \(-1\)}, {0, 0, 0, 0, \(-1\), \(-1\), 0, 0, 
                2, \(-1\), \(-1\)}, {0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), 2, \(-1\)}, {0, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 
                2}}}, {198.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, \(-1\), 0, \(-1\), 
                0}, {0, \(-1\), \(-1\), 0, 0, 2, \(-1\), 0, 0, 
                0, \(-1\)}, {0, \(-1\), \(-1\), 0, 0, \(-1\), 2, 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 0, 
                2, \(-1\), \(-1\), 0}, {0, 0, 0, \(-1\), 0, 0, 0, \(-1\), 
                2, \(-1\), \(-1\)}, {0, 0, 0, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), 2, \(-1\)}, {0, 0, 0, 0, 
                0, \(-1\), \(-1\), 0, \(-1\), \(-1\), 
                2}}}, {208.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, \(-1\), 2, 0, \(-1\), 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, 0, 2, 0, \(-1\), \(-1\), 0, \(-1\), 
                0}, {0, \(-1\), 0, \(-1\), 0, 2, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 2, \(-1\), 
                0, 0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                2, \(-1\), 0, 0}, {0, 0, \(-1\), \(-1\), 0, 0, 0, \(-1\), 2, 
                0, \(-1\)}, {0, 0, \(-1\), 0, \(-1\), \(-1\), 0, 0, 0, 
                2, \(-1\)}, {0, 0, 0, 0, 0, \(-1\), \(-1\), 
                0, \(-1\), \(-1\), 
                2}}}, {214.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 2, \(-1\), 
                0, \(-1\), \(-1\), 0}, {0, \(-1\), 0, 0, 0, \(-1\), 
                2, \(-1\), 0, 0, \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), 2, \(-1\), 0, 0}, {0, 0, \(-1\), 0, 0, \(-1\), 
                0, \(-1\), 2, 0, \(-1\)}, {0, 0, 0, \(-1\), \(-1\), \(-1\), 
                0, 0, 0, 2, \(-1\)}, {0, 0, 0, 0, \(-1\), 0, \(-1\), 
                0, \(-1\), \(-1\), 
                2}}}, {216.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, 0, 0, 2, \(-1\), 0, \(-1\), \(-1\), 0, 
                0}, {0, \(-1\), 0, 0, \(-1\), 2, \(-1\), 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 2, 0, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), 0, \(-1\), 0, 0, 
                2, \(-1\), \(-1\), 0}, {0, 0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), 2, 0, \(-1\)}, {0, 0, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), 0, 2, \(-1\)}, {0, 0, 0, 0, 
                0, \(-1\), \(-1\), 0, \(-1\), \(-1\), 
                2}}}, {216.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, \(-1\), 0, \(-1\), 
                0}, {0, \(-1\), \(-1\), 0, 0, 2, \(-1\), 0, 0, 
                0, \(-1\)}, {0, \(-1\), \(-1\), 0, 0, \(-1\), 2, 0, \(-1\), 
                0, 0}, {0, \(-1\), 0, 0, \(-1\), 0, 0, 2, 
                0, \(-1\), \(-1\)}, {0, 0, 0, \(-1\), 0, 0, \(-1\), 0, 
                2, \(-1\), \(-1\)}, {0, 0, 0, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), 2, \(-1\)}, {0, 0, 0, 0, 0, \(-1\), 
                0, \(-1\), \(-1\), \(-1\), 
                2}}}, {256.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 2, 
                0, \(-1\), \(-1\), 0, \(-1\)}, {0, \(-1\), 0, 0, 0, 0, 
                2, \(-1\), \(-1\), \(-1\), 0}, {0, 0, \(-1\), \(-1\), 
                0, \(-1\), \(-1\), 2, 0, 0, 0}, {0, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), 0, 2, 0, \(-1\)}, {0, 0, 
                0, \(-1\), \(-1\), 0, \(-1\), 0, 0, 2, \(-1\)}, {0, 0, 0, 
                0, \(-1\), \(-1\), 0, 0, \(-1\), \(-1\), 
                2}}}, {256.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, \(-1\), 2, 0, \(-1\), 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, 0, 2, \(-1\), \(-1\), 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, \(-1\), \(-1\), 2, 0, 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 2, \(-1\), 
                0, \(-1\), 0}, {0, \(-1\), 0, 0, 0, 0, \(-1\), 2, \(-1\), 
                0, \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 0, 0, \(-1\), 
                2, \(-1\), 0}, {0, 0, \(-1\), 0, 0, 0, \(-1\), 0, \(-1\), 
                2, \(-1\)}, {0, 0, 0, 0, \(-1\), \(-1\), 0, \(-1\), 
                0, \(-1\), 2}}}, {270.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 
                0, 0, 0, 0, 0, 0}, {\(-1\), 2, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, 0}, {\(-1\), 0, 
                2, \(-1\), \(-1\), 0, 0, 0, \(-1\), 0, 0}, {\(-1\), 
                0, \(-1\), 2, 0, 0, 0, 0, 0, \(-1\), \(-1\)}, {\(-1\), 
                0, \(-1\), 0, 2, 0, 0, 0, \(-1\), \(-1\), 0}, {0, \(-1\), 0, 
                0, 0, 2, \(-1\), 0, 0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 
                0, \(-1\), 2, \(-1\), \(-1\), 0, 0}, {0, \(-1\), 0, 0, 0, 
                0, \(-1\), 2, \(-1\), 0, \(-1\)}, {0, 0, \(-1\), 0, \(-1\), 
                0, \(-1\), \(-1\), 2, 0, 0}, {0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, 0, 2, \(-1\)}, {0, 0, 
                0, \(-1\), 0, \(-1\), 0, \(-1\), 0, \(-1\), 
                2}}}, {280.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, 0, 0, 2, \(-1\), \(-1\), 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 2, \(-1\), 0, \(-1\), 
                0, 0}, {0, \(-1\), 0, 0, \(-1\), \(-1\), 2, \(-1\), 0, 0, 
                0}, {0, 0, \(-1\), 0, 0, 0, \(-1\), 2, 
                0, \(-1\), \(-1\)}, {0, 0, 0, \(-1\), 0, \(-1\), 0, 0, 
                2, \(-1\), \(-1\)}, {0, 0, 0, \(-1\), 0, 0, 
                0, \(-1\), \(-1\), 2, \(-1\)}, {0, 0, 0, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), \(-1\), 
                2}}}, {280.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, \(-1\), 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, 0, \(-1\), \(-1\), 
                0}, {0, \(-1\), \(-1\), 0, 0, 2, 0, 0, \(-1\), 
                0, \(-1\)}, {0, \(-1\), \(-1\), 0, 0, 0, 2, \(-1\), 
                0, \(-1\), 0}, {0, \(-1\), 0, \(-1\), 0, 0, \(-1\), 2, 0, 
                0, \(-1\)}, {0, 0, 0, 0, \(-1\), \(-1\), 0, 0, 
                2, \(-1\), \(-1\)}, {0, 0, 0, 0, \(-1\), 0, \(-1\), 
                0, \(-1\), 2, \(-1\)}, {0, 0, 0, 0, 0, \(-1\), 
                0, \(-1\), \(-1\), \(-1\), 
                2}}}, {280.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 2, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 0, 2, \(-1\), 0, 
                0, \(-1\), \(-1\), 0}, {0, \(-1\), 0, 0, \(-1\), 2, \(-1\), 
                0, \(-1\), 0, 0}, {0, \(-1\), 0, 0, 0, \(-1\), 2, \(-1\), 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, 0, \(-1\), 2, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 
                0, 2, 0, 0}, {0, 0, \(-1\), \(-1\), \(-1\), 0, 0, \(-1\), 0, 
                2, 0}, {0, 0, \(-1\), \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 
                2}}}, {294.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, \(-1\), 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, 0, 2, 0, 0, \(-1\), \(-1\), \(-1\), 
                0}, {0, \(-1\), 0, \(-1\), 0, 2, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 0, 2, 
                0, \(-1\), \(-1\), \(-1\)}, {0, 0, \(-1\), 0, \(-1\), 0, 0, 
                2, \(-1\), 0, \(-1\)}, {0, 0, 0, \(-1\), \(-1\), 
                0, \(-1\), \(-1\), 2, 0, 0}, {0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, 2, \(-1\)}, {0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, \(-1\), 
                2}}}, {294.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, \(-1\), 2, 0, \(-1\), 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, 0, 2, 0, \(-1\), \(-1\), \(-1\), 0, 
                0}, {0, \(-1\), 0, \(-1\), 0, 2, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 2, \(-1\), 
                0, 0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, \(-1\), 2, 
                0, \(-1\), 0}, {0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 0, 2, 
                0, \(-1\)}, {0, 0, \(-1\), 0, 0, \(-1\), 0, \(-1\), 0, 
                2, \(-1\)}, {0, 0, 0, 0, 0, \(-1\), \(-1\), 
                0, \(-1\), \(-1\), 
                2}}}, {320.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 0, 2, \(-1\), 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 2, 0, 
                0, \(-1\), \(-1\), 0}, {0, \(-1\), 0, 0, 0, 0, 2, 
                0, \(-1\), \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 0, 0, 
                2, 0, \(-1\), \(-1\)}, {0, 0, 0, \(-1\), 0, \(-1\), \(-1\), 
                0, 2, 0, \(-1\)}, {0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 2, 0}, {0, 0, 0, 
                0, \(-1\), 0, \(-1\), \(-1\), \(-1\), 0, 
                2}}}, {320.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), \(-1\), 0, 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\)}, {\(-1\), 0, \(-1\), 0, 2, \(-1\), 0, 0, 
                0, \(-1\), 0}, {0, \(-1\), 0, 0, \(-1\), 2, \(-1\), 
                0, \(-1\), 0, 0}, {0, \(-1\), 0, 0, 0, \(-1\), 2, \(-1\), 
                0, \(-1\), 0}, {0, \(-1\), 0, 0, 0, 0, \(-1\), 2, \(-1\), 
                0, \(-1\)}, {0, 0, \(-1\), 0, 0, \(-1\), 0, \(-1\), 2, 
                0, \(-1\)}, {0, 0, 0, \(-1\), \(-1\), 0, \(-1\), 0, 0, 
                2, \(-1\)}, {0, 0, 0, \(-1\), 0, 0, 
                0, \(-1\), \(-1\), \(-1\), 
                2}}}, {342.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 
                0}, {0, \(-1\), \(-1\), 0, \(-1\), 2, 0, 0, 0, 
                0, \(-1\)}, {0, \(-1\), \(-1\), 0, 0, 0, 2, \(-1\), 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, 0, \(-1\), 
                2, \(-1\), \(-1\), 0}, {0, 0, 0, \(-1\), 0, 0, 0, \(-1\), 
                2, \(-1\), \(-1\)}, {0, 0, 0, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), 2, \(-1\)}, {0, 0, 0, 0, 
                0, \(-1\), \(-1\), 0, \(-1\), \(-1\), 
                2}}}, {352.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 0, 2, \(-1\), 0, 0, \(-1\), \(-1\), 
                0}, {0, \(-1\), 0, 0, \(-1\), 2, \(-1\), 0, 0, \(-1\), 
                0}, {0, \(-1\), 0, 0, 0, \(-1\), 2, \(-1\), 0, 
                0, \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 0, \(-1\), 2, 0, 
                0, \(-1\)}, {0, 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\)}, {0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), 2, \(-1\)}, {0, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 
                2}}}, {352.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 0, 2, \(-1\), 0, 0, \(-1\), \(-1\), 
                0}, {0, \(-1\), 0, 0, \(-1\), 2, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 0, 2, 
                0, \(-1\), \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 0, 0, 
                2, 0, \(-1\), \(-1\)}, {0, 0, 0, \(-1\), \(-1\), 0, \(-1\), 
                0, 2, 0, \(-1\)}, {0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 2, 0}, {0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 
                2}}}, {352.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, \(-1\), 0, 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 2, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 0, 
                2, \(-1\), \(-1\), 0, \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), 2, \(-1\), 0, 0}, {0, 0, \(-1\), 0, 0, 
                0, \(-1\), \(-1\), 2, \(-1\), 0}, {0, 0, 0, \(-1\), 
                0, \(-1\), 0, 0, \(-1\), 2, \(-1\)}, {0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, \(-1\), 
                2}}}, {352.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, \(-1\), \(-1\), 0, 
                0}, {0, \(-1\), \(-1\), 0, 0, 2, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), \(-1\), 0, 0, 0, 2, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 0, 2, 
                0, \(-1\), \(-1\)}, {0, 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\)}, {0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 2, 0}, {0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 
                2}}}, {360.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, \(-1\), 2, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, 0, 0, 2, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {0, \(-1\), 0, \(-1\), 0, 2, 
                0, \(-1\), 0, 0, \(-1\)}, {0, \(-1\), 0, \(-1\), 0, 0, 
                2, \(-1\), \(-1\), 0, 0}, {0, \(-1\), 0, 0, 
                0, \(-1\), \(-1\), 2, 0, \(-1\), 0}, {0, 0, \(-1\), 
                0, \(-1\), 0, \(-1\), 0, 2, 0, \(-1\)}, {0, 0, \(-1\), 
                0, \(-1\), 0, 0, \(-1\), 0, 2, \(-1\)}, {0, 0, 0, 
                0, \(-1\), \(-1\), 0, 0, \(-1\), \(-1\), 
                2}}}, {384.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, \(-1\), 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, 2, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 0, 2, 
                0, \(-1\), \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, 2, \(-1\), 0, 0}, {0, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), \(-1\), 2, 0, 0}, {0, 0, 0, \(-1\), 
                0, \(-1\), \(-1\), 0, 0, 2, \(-1\)}, {0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, \(-1\), 
                2}}}, {384.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, 0, \(-1\), 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, 2, \(-1\), 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 2, 0, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\), 0}, {0, 0, \(-1\), 0, \(-1\), 0, 
                0, \(-1\), 2, 0, \(-1\)}, {0, 0, 0, \(-1\), 
                0, \(-1\), \(-1\), \(-1\), 0, 2, 0}, {0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, \(-1\), 0, 
                2}}}, {430.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 0, 2, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 2, \(-1\), 
                0, 0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 
                2, \(-1\), 0, \(-1\), 0}, {0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), 2, \(-1\), 0, 0}, {0, 0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), 2, 0, \(-1\)}, {0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, 2, \(-1\)}, {0, 0, 0, 
                0, \(-1\), \(-1\), 0, 0, \(-1\), \(-1\), 
                2}}}, {448.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, \(-1\), 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, 0, 2, \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, \(-1\), 0, 0, \(-1\), 0, 
                0}, {0, \(-1\), \(-1\), \(-1\), \(-1\), 2, 0, 0, 0, 0, 
                0}, {0, \(-1\), 0, \(-1\), 0, 0, 2, \(-1\), 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, 0, \(-1\), 2, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), 0, \(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\)}, {0, 0, \(-1\), 0, 0, 0, 
                0, \(-1\), \(-1\), 2, \(-1\)}, {0, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 
                2}}}, {454.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, \(-1\), 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, 0, 2, \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, \(-1\), 0, 0, 
                0, \(-1\)}, {0, \(-1\), \(-1\), \(-1\), 0, 2, 0, 0, \(-1\), 
                0, 0}, {0, \(-1\), 0, \(-1\), \(-1\), 0, 2, 0, 0, \(-1\), 
                0}, {0, \(-1\), 0, 0, 0, 0, 0, 
                2, \(-1\), \(-1\), \(-1\)}, {0, 0, \(-1\), 0, 0, \(-1\), 
                0, \(-1\), 2, 0, \(-1\)}, {0, 0, \(-1\), 0, 0, 
                0, \(-1\), \(-1\), 0, 2, \(-1\)}, {0, 0, 0, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), \(-1\), 
                2}}}, {472.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, \(-1\), 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, 0, 2, \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, \(-1\), 0, \(-1\), 0, 
                0}, {0, \(-1\), \(-1\), \(-1\), 0, 2, 0, \(-1\), 0, 0, 
                0}, {0, \(-1\), 0, \(-1\), \(-1\), 0, 2, 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 0, 2, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), 0, \(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\)}, {0, 0, \(-1\), 0, 0, 0, 
                0, \(-1\), \(-1\), 2, \(-1\)}, {0, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 
                2}}}, {472.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, \(-1\), 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, 0, 2, \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, \(-1\), 0, \(-1\), 0, 
                0}, {0, \(-1\), \(-1\), \(-1\), 0, 2, 0, 0, 0, \(-1\), 
                0}, {0, \(-1\), 0, \(-1\), \(-1\), 0, 2, 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, 0, 0, 
                2, \(-1\), \(-1\), \(-1\)}, {0, 0, \(-1\), 0, \(-1\), 0, 
                0, \(-1\), 2, 0, \(-1\)}, {0, 0, \(-1\), 0, 0, \(-1\), 
                0, \(-1\), 0, 2, \(-1\)}, {0, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 
                2}}}, {480.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 2, \(-1\), 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 2, 
                0, \(-1\), 0, \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\), 0}, {0, 0, \(-1\), 0, 0, 
                0, \(-1\), \(-1\), 2, 0, \(-1\)}, {0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, \(-1\), 0, 2, 0}, {0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, \(-1\), 0, 
                2}}}, {480.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, \(-1\), 2, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, 0, 0, 2, \(-1\), \(-1\), 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, \(-1\), \(-1\), 2, 0, 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, \(-1\), \(-1\), 0, 2, \(-1\), 0, 
                0, 0}, {0, \(-1\), 0, 0, 0, 0, \(-1\), 2, \(-1\), \(-1\), 
                0}, {0, 0, \(-1\), 0, 0, 0, 0, \(-1\), 
                2, \(-1\), \(-1\)}, {0, 0, \(-1\), 0, 0, 0, 
                0, \(-1\), \(-1\), 2, \(-1\)}, {0, 0, 0, 0, \(-1\), \(-1\), 
                0, 0, \(-1\), \(-1\), 
                2}}}, {480.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 2, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 0, 2, \(-1\), 0, 
                0, \(-1\), \(-1\), 0}, {0, \(-1\), 0, 0, \(-1\), 2, \(-1\), 
                0, 0, 0, \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 2, \(-1\), 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, 0, \(-1\), 
                2, \(-1\), \(-1\), 0}, {0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, \(-1\), 2, 0, 0}, {0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, \(-1\), 0, 2, 0}, {0, 0, \(-1\), \(-1\), 
                0, \(-1\), \(-1\), 0, 0, 0, 
                2}}}, {486.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, \(-1\), \(-1\), 0, 0, 0, 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, 0, \(-1\), \(-1\), 
                0}, {0, \(-1\), \(-1\), \(-1\), 0, 2, 0, 0, \(-1\), 0, 
                0}, {0, \(-1\), \(-1\), 0, 0, 0, 2, \(-1\), 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, 0, \(-1\), 2, 
                0, \(-1\), \(-1\)}, {0, 0, 0, 0, \(-1\), \(-1\), 0, 0, 
                2, \(-1\), \(-1\)}, {0, 0, 0, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), 2, \(-1\)}, {0, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 
                2}}}, {510.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 2, \(-1\), 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 
                2, \(-1\), \(-1\), 0, 0}, {0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), 2, \(-1\), 0, 0}, {0, 0, \(-1\), 0, 0, 
                0, \(-1\), \(-1\), 2, 0, \(-1\)}, {0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, 0, 2, \(-1\)}, {0, 0, 0, 
                0, \(-1\), \(-1\), 0, 0, \(-1\), \(-1\), 
                2}}}, {510.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), \(-1\), 0, 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\)}, {\(-1\), 0, \(-1\), 0, 2, \(-1\), 0, 0, 
                0, \(-1\), 0}, {0, \(-1\), 0, 0, \(-1\), 2, 0, 0, \(-1\), 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, 0, 2, \(-1\), \(-1\), 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, 0, \(-1\), 
                2, \(-1\), \(-1\), 0}, {0, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), \(-1\), 2, 0, 0}, {0, 0, 
                0, \(-1\), \(-1\), 0, 0, \(-1\), 0, 2, \(-1\)}, {0, 0, 
                0, \(-1\), 0, \(-1\), \(-1\), 0, 0, \(-1\), 
                2}}}, {544.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 0, 2, \(-1\), 0, 0, \(-1\), \(-1\), 
                0}, {0, \(-1\), 0, 0, \(-1\), 2, \(-1\), 0, 0, \(-1\), 
                0}, {0, \(-1\), 0, 0, 0, \(-1\), 2, 0, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 0, 0, 
                2, \(-1\), 0, \(-1\)}, {0, 0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), 2, 0, \(-1\)}, {0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, 2, \(-1\)}, {0, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 
                2}}}, {568.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 2, 
                0, \(-1\), \(-1\), 0, \(-1\)}, {0, \(-1\), 0, 0, 0, 0, 2, 
                0, \(-1\), \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), 0, \(-1\), 
                0, 2, 0, \(-1\), 0}, {0, 0, \(-1\), 0, 0, \(-1\), \(-1\), 0, 
                2, 0, \(-1\)}, {0, 0, 0, \(-1\), \(-1\), 0, \(-1\), \(-1\), 
                0, 2, 0}, {0, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, \(-1\), 0, 
                2}}}, {576.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, 0, \(-1\), 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, 2, \(-1\), 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 2, 0, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 0, 0, 
                2, \(-1\), 0, \(-1\)}, {0, 0, \(-1\), 0, \(-1\), 0, 
                0, \(-1\), 2, \(-1\), 0}, {0, 0, 0, \(-1\), 
                0, \(-1\), \(-1\), 0, \(-1\), 2, 0}, {0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                2}}}, {598.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 0, 2, \(-1\), 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 2, \(-1\), 0, 
                0, \(-1\), 0}, {0, \(-1\), 0, 0, 0, \(-1\), 2, \(-1\), 0, 
                0, \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 0, \(-1\), 2, \(-1\), 
                0, 0}, {0, 0, 0, \(-1\), 0, 0, 0, \(-1\), 
                2, \(-1\), \(-1\)}, {0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), 2, \(-1\)}, {0, 0, 0, 0, \(-1\), 0, \(-1\), 
                0, \(-1\), \(-1\), 
                2}}}, {598.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 2, \(-1\), 
                0, \(-1\), 0, \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 2, 
                0, \(-1\), \(-1\), 0}, {0, 0, \(-1\), \(-1\), 0, 0, 0, 
                2, \(-1\), 0, \(-1\)}, {0, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), \(-1\), 2, 0, 0}, {0, 0, 
                0, \(-1\), \(-1\), 0, \(-1\), 0, 0, 2, \(-1\)}, {0, 0, 0, 
                0, \(-1\), \(-1\), 0, \(-1\), 0, \(-1\), 
                2}}}, {598.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 
                0}, {0, \(-1\), \(-1\), 0, \(-1\), 2, 0, 0, 0, 
                0, \(-1\)}, {0, \(-1\), \(-1\), 0, 0, 0, 2, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 0, 0, 
                2, \(-1\), \(-1\), \(-1\)}, {0, 0, 0, \(-1\), 0, 0, 
                0, \(-1\), 2, \(-1\), \(-1\)}, {0, 0, 0, 0, \(-1\), 
                0, \(-1\), \(-1\), \(-1\), 2, 0}, {0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 
                2}}}, {598.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, \(-1\), 2, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, 0, 0, 2, 0, 0, \(-1\), \(-1\), 
                0, \(-1\)}, {0, \(-1\), 0, \(-1\), 0, 2, \(-1\), 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, \(-1\), 0, \(-1\), 2, 0, 
                0, \(-1\), 0}, {0, \(-1\), 0, 0, \(-1\), 0, 0, 
                2, \(-1\), \(-1\), 0}, {0, 0, \(-1\), 0, \(-1\), 0, 
                0, \(-1\), 2, 0, \(-1\)}, {0, 0, \(-1\), 0, 0, 
                0, \(-1\), \(-1\), 0, 2, \(-1\)}, {0, 0, 0, 
                0, \(-1\), \(-1\), 0, 0, \(-1\), \(-1\), 
                2}}}, {598.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, \(-1\), 2, 0, \(-1\), 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, 0, 2, \(-1\), 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, \(-1\), \(-1\), 2, 0, 0, 
                0, 0, \(-1\)}, {0, \(-1\), 0, 0, 0, 0, 2, \(-1\), 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 0, \(-1\), 
                2, \(-1\), 0, \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 0, 
                0, \(-1\), 2, \(-1\), 0}, {0, 0, \(-1\), 0, \(-1\), 
                0, \(-1\), 0, \(-1\), 2, 0}, {0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                2}}}, {600.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, \(-1\), \(-1\), 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 0, 2, \(-1\), 0, 
                0, \(-1\), \(-1\), 0}, {0, \(-1\), \(-1\), 0, \(-1\), 2, 
                0, \(-1\), 0, 0, 0}, {0, \(-1\), \(-1\), 0, 0, 0, 2, \(-1\), 
                0, 0, \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), \(-1\), 2, 
                0, \(-1\), 0}, {0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 0, 2, 
                0, \(-1\)}, {0, 0, 0, \(-1\), \(-1\), 0, 0, \(-1\), 0, 
                2, \(-1\)}, {0, 0, 0, \(-1\), 0, 0, \(-1\), 
                0, \(-1\), \(-1\), 
                2}}}, {630.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, 0, \(-1\), \(-1\), 
                0}, {0, \(-1\), 0, 0, 0, 2, \(-1\), 0, \(-1\), 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 2, \(-1\), 0, 
                0, \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 0, \(-1\), 2, 0, 
                0, \(-1\)}, {0, 0, \(-1\), 0, \(-1\), \(-1\), 0, 0, 
                2, \(-1\), 0}, {0, 0, 0, \(-1\), \(-1\), 0, 0, 0, \(-1\), 
                2, \(-1\)}, {0, 0, 0, 0, 0, \(-1\), \(-1\), \(-1\), 
                0, \(-1\), 2}}}, {640.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 
                0, 0, 0, 0, 0, 0}, {\(-1\), 2, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, 0}, {\(-1\), 0, 2, 0, 0, 0, 
                0, 0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 2, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\), 0, \(-1\), 0, 0}, {0, \(-1\), 0, 
                0, \(-1\), 2, 0, \(-1\), 0, \(-1\), 0}, {0, \(-1\), 0, 
                0, \(-1\), 0, 2, \(-1\), \(-1\), 0, 0}, {0, \(-1\), 0, 0, 
                0, \(-1\), \(-1\), 2, 0, 0, \(-1\)}, {0, 
                0, \(-1\), \(-1\), \(-1\), 0, \(-1\), 0, 2, 0, 0}, {0, 
                0, \(-1\), \(-1\), 0, \(-1\), 0, 0, 0, 2, \(-1\)}, {0, 
                0, \(-1\), \(-1\), 0, 0, 0, \(-1\), 0, \(-1\), 
                2}}}, {646.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, \(-1\), 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, 0, 2, \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, \(-1\), 0, 0, 
                0, \(-1\)}, {0, \(-1\), \(-1\), \(-1\), 0, 2, 0, 0, \(-1\), 
                0, 0}, {0, \(-1\), 0, \(-1\), \(-1\), 0, 2, \(-1\), 0, 0, 
                0}, {0, \(-1\), 0, 0, 0, 0, \(-1\), 2, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), 0, 0, \(-1\), 0, 0, 
                2, \(-1\), \(-1\)}, {0, 0, \(-1\), 0, 0, 0, 
                0, \(-1\), \(-1\), 2, \(-1\)}, {0, 0, 0, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), \(-1\), 
                2}}}, {670.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), \(-1\), 0, 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\)}, {\(-1\), 0, \(-1\), 0, 2, \(-1\), 0, 0, 
                0, \(-1\), 0}, {0, \(-1\), 0, 0, \(-1\), 2, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 0, 
                2, \(-1\), \(-1\), 0, \(-1\)}, {0, \(-1\), 0, 0, 0, 
                0, \(-1\), 2, \(-1\), \(-1\), 0}, {0, 0, \(-1\), 0, 0, 
                0, \(-1\), \(-1\), 2, 0, \(-1\)}, {0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, \(-1\), 0, 2, 0}, {0, 0, 
                0, \(-1\), 0, \(-1\), \(-1\), 0, \(-1\), 0, 
                2}}}, {672.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 2, \(-1\), 
                0, \(-1\), 0, \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 2, 
                0, \(-1\), 0, \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\), 0}, {0, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), \(-1\), 2, 0, 0}, {0, 0, 
                0, \(-1\), \(-1\), 0, 0, \(-1\), 0, 2, \(-1\)}, {0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, \(-1\), 
                2}}}, {672.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, \(-1\), 2, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, 0, 0, 2, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {0, \(-1\), 0, \(-1\), \(-1\), 2, 0, 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, \(-1\), \(-1\), 0, 2, 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 0, 
                2, \(-1\), \(-1\), 0}, {0, 0, \(-1\), 0, 0, 0, 0, \(-1\), 
                2, \(-1\), \(-1\)}, {0, 0, \(-1\), 0, 0, 0, 
                0, \(-1\), \(-1\), 2, \(-1\)}, {0, 0, 0, 0, 
                0, \(-1\), \(-1\), 0, \(-1\), \(-1\), 
                2}}}, {718.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 2, \(-1\), 
                0, \(-1\), 0, \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 
                2, \(-1\), 0, 0, \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), 2, 0, \(-1\), 0}, {0, 0, \(-1\), 0, 0, \(-1\), 0, 
                0, 2, \(-1\), \(-1\)}, {0, 0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), \(-1\), 2, 0}, {0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, \(-1\), 0, 
                2}}}, {726.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), 0, \(-1\), 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\)}, {\(-1\), 0, 0, 0, 2, \(-1\), 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), \(-1\), 0, \(-1\), 2, 0, 0, 
                0, \(-1\), 0}, {0, \(-1\), 0, 0, 0, 0, 2, \(-1\), \(-1\), 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, 0, \(-1\), 2, \(-1\), 
                0, \(-1\)}, {0, 0, \(-1\), 0, 0, 0, \(-1\), \(-1\), 
                2, \(-1\), 0}, {0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, \(-1\), 2, 0}, {0, 0, 0, \(-1\), \(-1\), 
                0, \(-1\), \(-1\), 0, 0, 
                2}}}, {736.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 2, \(-1\), \(-1\), 
                0, 0, \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 
                2, \(-1\), \(-1\), 0, 0}, {0, 0, \(-1\), \(-1\), 
                0, \(-1\), \(-1\), 2, 0, 0, 0}, {0, 0, \(-1\), 0, 0, 
                0, \(-1\), 0, 2, \(-1\), \(-1\)}, {0, 0, 0, \(-1\), \(-1\), 
                0, 0, 0, \(-1\), 2, \(-1\)}, {0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), \(-1\), 
                2}}}, {736.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), \(-1\), 0, 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\)}, {\(-1\), 0, \(-1\), 0, 2, \(-1\), 0, 0, 
                0, \(-1\), 0}, {0, \(-1\), 0, 0, \(-1\), 2, 0, 
                0, \(-1\), \(-1\), 0}, {0, \(-1\), 0, 0, 0, 0, 2, \(-1\), 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 0, \(-1\), 
                2, \(-1\), 0, \(-1\)}, {0, 0, \(-1\), 0, 0, \(-1\), 
                0, \(-1\), 2, 0, \(-1\)}, {0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 2, 0}, {0, 0, 
                0, \(-1\), 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                2}}}, {790.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, \(-1\), 2, 0, \(-1\), 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, 0, 2, 0, \(-1\), \(-1\), 0, \(-1\), 
                0}, {0, \(-1\), 0, \(-1\), 0, 2, 0, 0, \(-1\), 
                0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 2, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 0, 
                2, \(-1\), 0, \(-1\)}, {0, 0, \(-1\), \(-1\), 0, \(-1\), 
                0, \(-1\), 2, 0, 0}, {0, 0, \(-1\), 0, \(-1\), 0, \(-1\), 0, 
                0, 2, \(-1\)}, {0, 0, 0, 0, 0, \(-1\), \(-1\), \(-1\), 
                0, \(-1\), 2}}}, {790.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 
                0, 0, 0, 0, 0, 0}, {\(-1\), 2, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, 0}, {\(-1\), 0, 2, 0, 
                0, \(-1\), 0, 0, \(-1\), \(-1\), 0}, {\(-1\), 0, 0, 
                2, \(-1\), \(-1\), \(-1\), 0, 0, 0, 0}, {\(-1\), 0, 
                0, \(-1\), 2, 0, \(-1\), 0, \(-1\), 0, 
                0}, {0, \(-1\), \(-1\), \(-1\), 0, 2, 0, 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, \(-1\), \(-1\), 0, 2, \(-1\), 0, 
                0, 0}, {0, \(-1\), 0, 0, 0, 0, \(-1\), 2, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), 0, \(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\)}, {0, 0, \(-1\), 0, 0, 0, 
                0, \(-1\), \(-1\), 2, \(-1\)}, {0, 0, 0, 0, 0, \(-1\), 
                0, \(-1\), \(-1\), \(-1\), 
                2}}}, {790.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, \(-1\), 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, 0, 2, \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, \(-1\), 0, \(-1\), 0, 
                0}, {0, \(-1\), \(-1\), \(-1\), 0, 2, 0, 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, \(-1\), \(-1\), 0, 2, 0, 
                0, \(-1\), 0}, {0, \(-1\), 0, 0, 0, 0, 0, 
                2, \(-1\), \(-1\), \(-1\)}, {0, 0, \(-1\), 0, \(-1\), 0, 
                0, \(-1\), 2, 0, \(-1\)}, {0, 0, \(-1\), 0, 0, 
                0, \(-1\), \(-1\), 0, 2, \(-1\)}, {0, 0, 0, 0, 0, \(-1\), 
                0, \(-1\), \(-1\), \(-1\), 
                2}}}, {792.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 0, 2, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 2, \(-1\), 
                0, 0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 2, 0, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\), 0}, {0, 0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), 2, 0, \(-1\)}, {0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 2, 0}, {0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, \(-1\), 0, 
                2}}}, {792.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, \(-1\), 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, 0, 2, \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, \(-1\), \(-1\), 0, 0, 
                0}, {0, \(-1\), \(-1\), \(-1\), 0, 2, 0, 0, \(-1\), 0, 
                0}, {0, \(-1\), 0, \(-1\), \(-1\), 0, 2, 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 0, 2, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), 0, 0, \(-1\), 0, 0, 
                2, \(-1\), \(-1\)}, {0, 0, \(-1\), 0, 0, 0, 
                0, \(-1\), \(-1\), 2, \(-1\)}, {0, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 
                2}}}, {792.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, \(-1\), 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, 0, 2, \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, \(-1\), 0, 0, 
                0, \(-1\)}, {0, \(-1\), \(-1\), \(-1\), 0, 2, 0, \(-1\), 0, 
                0, 0}, {0, \(-1\), 0, \(-1\), \(-1\), 0, 2, 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 0, 
                2, \(-1\), \(-1\), 0}, {0, 0, \(-1\), 0, 0, 0, 0, \(-1\), 
                2, \(-1\), \(-1\)}, {0, 0, \(-1\), 0, 0, 0, 
                0, \(-1\), \(-1\), 2, \(-1\)}, {0, 0, 0, 0, \(-1\), 
                0, \(-1\), 0, \(-1\), \(-1\), 
                2}}}, {832.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 0, 2, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\), 0, \(-1\), 0}, {0, \(-1\), 0, 0, 
                0, \(-1\), 2, \(-1\), 0, 0, \(-1\)}, {0, 0, \(-1\), \(-1\), 
                0, \(-1\), \(-1\), 2, 0, 0, 0}, {0, 0, 0, \(-1\), \(-1\), 0, 
                0, 0, 2, \(-1\), \(-1\)}, {0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), 2, \(-1\)}, {0, 0, 0, 0, \(-1\), 0, \(-1\), 
                0, \(-1\), \(-1\), 
                2}}}, {832.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 0, 2, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 2, 
                0, \(-1\), 0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 0, 
                2, \(-1\), 0, \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), 
                0, \(-1\), \(-1\), 2, 0, 0, 0}, {0, 0, 0, \(-1\), \(-1\), 0, 
                0, 0, 2, \(-1\), \(-1\)}, {0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, \(-1\), 2, 0}, {0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, \(-1\), 0, 
                2}}}, {838.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, \(-1\), \(-1\), 0, 0, 0, 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, 0, \(-1\), \(-1\), 
                0}, {0, \(-1\), \(-1\), \(-1\), 0, 2, 0, 0, 0, 
                0, \(-1\)}, {0, \(-1\), \(-1\), 0, 0, 0, 2, \(-1\), \(-1\), 
                0, 0}, {0, \(-1\), 0, 0, 0, 0, \(-1\), 2, 
                0, \(-1\), \(-1\)}, {0, 0, 0, 0, \(-1\), 0, \(-1\), 0, 
                2, \(-1\), \(-1\)}, {0, 0, 0, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), 2, \(-1\)}, {0, 0, 0, 0, 0, \(-1\), 
                0, \(-1\), \(-1\), \(-1\), 
                2}}}, {864.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 2, \(-1\), 
                0, \(-1\), 0, \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 
                2, \(-1\), \(-1\), 0, 0}, {0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), 2, 0, 0, \(-1\)}, {0, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), 0, 2, \(-1\), 0}, {0, 0, 
                0, \(-1\), \(-1\), 0, 0, 0, \(-1\), 2, \(-1\)}, {0, 0, 0, 
                0, \(-1\), \(-1\), 0, \(-1\), 0, \(-1\), 
                2}}}, {864.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, \(-1\), 0, 0, \(-1\), 0, 
                0}, {0, \(-1\), \(-1\), 0, \(-1\), 2, 0, 0, 0, \(-1\), 
                0}, {0, \(-1\), \(-1\), 0, 0, 0, 2, \(-1\), 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, 0, \(-1\), 2, 
                0, \(-1\), \(-1\)}, {0, 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\)}, {0, 0, 0, 0, 0, \(-1\), 
                0, \(-1\), \(-1\), 2, \(-1\)}, {0, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 
                2}}}, {864.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, \(-1\), \(-1\), 0, 
                0}, {0, \(-1\), \(-1\), 0, 0, 2, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), \(-1\), 0, 0, 0, 2, 
                0, \(-1\), \(-1\), 0}, {0, \(-1\), 0, 0, \(-1\), 0, 0, 2, 
                0, \(-1\), \(-1\)}, {0, 0, 0, \(-1\), \(-1\), 0, \(-1\), 0, 
                2, 0, \(-1\)}, {0, 0, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                2, \(-1\)}, {0, 0, 0, 0, 0, \(-1\), 
                0, \(-1\), \(-1\), \(-1\), 
                2}}}, {864.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, \(-1\), \(-1\), 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 0, 2, 0, 
                0, \(-1\), 0, \(-1\), \(-1\)}, {0, \(-1\), \(-1\), 0, 0, 
                2, \(-1\), 0, \(-1\), 0, 0}, {0, \(-1\), \(-1\), 0, 
                0, \(-1\), 2, \(-1\), 0, 0, 0}, {0, \(-1\), 0, 0, \(-1\), 
                0, \(-1\), 2, 0, \(-1\), 0}, {0, 0, \(-1\), \(-1\), 
                0, \(-1\), 0, 0, 2, 0, \(-1\)}, {0, 0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), 0, 2, \(-1\)}, {0, 0, 0, \(-1\), \(-1\), 0, 0, 
                0, \(-1\), \(-1\), 
                2}}}, {864.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, \(-1\), \(-1\), 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 0, 2, 0, 
                0, \(-1\), 0, \(-1\), \(-1\)}, {0, \(-1\), \(-1\), 0, 0, 2, 
                0, 0, \(-1\), \(-1\), 0}, {0, \(-1\), \(-1\), 0, 0, 0, 2, 
                0, \(-1\), 0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 0, 2, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), 0, \(-1\), \(-1\), 
                0, 2, 0, 0}, {0, 0, 0, \(-1\), \(-1\), \(-1\), 0, \(-1\), 0, 
                2, 0}, {0, 0, 0, \(-1\), \(-1\), 0, \(-1\), \(-1\), 0, 0, 
                2}}}, {880.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, \(-1\), 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, 0, 2, \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, \(-1\), \(-1\), 0, 
                0}, {0, \(-1\), \(-1\), \(-1\), 0, 2, \(-1\), 0, 0, 0, 
                0}, {0, \(-1\), 0, \(-1\), 0, \(-1\), 2, 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 0, 2, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), 0, \(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\)}, {0, 0, \(-1\), 0, 0, 0, 
                0, \(-1\), \(-1\), 2, \(-1\)}, {0, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 
                2}}}, {934.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 0, 2, \(-1\), 0, \(-1\), 0, \(-1\), 
                0}, {0, \(-1\), 0, 0, \(-1\), 2, 0, 0, \(-1\), \(-1\), 
                0}, {0, \(-1\), 0, 0, 0, 0, 2, 
                0, \(-1\), \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, 2, 0, 0, \(-1\)}, {0, 0, 0, \(-1\), 0, \(-1\), \(-1\), 0, 
                2, 0, \(-1\)}, {0, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                2, \(-1\)}, {0, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 
                2}}}, {990.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), \(-1\), 0, 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\)}, {\(-1\), 0, \(-1\), 0, 2, \(-1\), 0, 0, 
                0, \(-1\), 0}, {0, \(-1\), 0, 0, \(-1\), 2, 0, 
                0, \(-1\), \(-1\), 0}, {0, \(-1\), 0, 0, 0, 0, 
                2, \(-1\), \(-1\), 0, \(-1\)}, {0, \(-1\), 0, 0, 0, 
                0, \(-1\), 2, \(-1\), 0, \(-1\)}, {0, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), \(-1\), 2, 0, 0}, {0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, 0, 2, \(-1\)}, {0, 0, 
                0, \(-1\), 0, 0, \(-1\), \(-1\), 0, \(-1\), 
                2}}}, {1000.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 2, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\), 0, \(-1\), 0, 0}, {0, \(-1\), 0, 
                0, \(-1\), 2, 0, \(-1\), 0, \(-1\), 0}, {0, \(-1\), 0, 
                0, \(-1\), 0, 2, \(-1\), 0, 0, \(-1\)}, {0, \(-1\), 0, 0, 
                0, \(-1\), \(-1\), 2, \(-1\), 0, 0}, {0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, \(-1\), 2, 0, 0}, {0, 
                0, \(-1\), \(-1\), 0, \(-1\), 0, 0, 0, 2, \(-1\)}, {0, 
                0, \(-1\), \(-1\), 0, 0, \(-1\), 0, 0, \(-1\), 
                2}}}, {1024.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, \(-1\), 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, \(-1\), 0, 0, \(-1\), 0, 
                0}, {0, \(-1\), \(-1\), 0, \(-1\), 2, 0, 0, 0, \(-1\), 
                0}, {0, \(-1\), \(-1\), 0, 0, 0, 2, 0, \(-1\), 
                0, \(-1\)}, {0, \(-1\), 0, \(-1\), 0, 0, 0, 2, 
                0, \(-1\), \(-1\)}, {0, 0, 0, 0, \(-1\), 0, \(-1\), 0, 
                2, \(-1\), \(-1\)}, {0, 0, 0, 0, 0, \(-1\), 
                0, \(-1\), \(-1\), 2, \(-1\)}, {0, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 
                2}}}, {1040.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, \(-1\), 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, 0, 2, \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, \(-1\), 0, 0, 0, 
                0, \(-1\)}, {0, \(-1\), \(-1\), \(-1\), \(-1\), 2, 0, 0, 0, 
                0, 0}, {0, \(-1\), 0, \(-1\), 0, 0, 2, \(-1\), \(-1\), 0, 
                0}, {0, \(-1\), 0, 0, 0, 0, \(-1\), 2, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), 0, 0, 0, \(-1\), 0, 
                2, \(-1\), \(-1\)}, {0, 0, \(-1\), 0, 0, 0, 
                0, \(-1\), \(-1\), 2, \(-1\)}, {0, 0, 0, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), \(-1\), 
                2}}}, {1048.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, \(-1\), 2, 0, \(-1\), 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, 0, 2, 0, \(-1\), \(-1\), 0, \(-1\), 
                0}, {0, \(-1\), 0, \(-1\), 0, 2, 0, 0, \(-1\), 
                0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 2, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 0, 2, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), 0, \(-1\), 0, 0, 
                2, 0, \(-1\)}, {0, 0, \(-1\), 0, \(-1\), 0, \(-1\), \(-1\), 
                0, 2, 0}, {0, 0, 0, 0, 0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 
                2}}}, {1056.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 2, \(-1\), 
                0, \(-1\), 0, \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 
                2, \(-1\), \(-1\), 0, 0}, {0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), 2, 0, \(-1\), 0}, {0, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), 0, 2, 0, \(-1\)}, {0, 0, 
                0, \(-1\), \(-1\), 0, 0, \(-1\), 0, 2, \(-1\)}, {0, 0, 0, 
                0, \(-1\), \(-1\), 0, 0, \(-1\), \(-1\), 
                2}}}, {1120.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 0, 2, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 2, \(-1\), 
                0, 0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 2, 
                0, \(-1\), \(-1\), 0}, {0, 0, \(-1\), \(-1\), 0, 0, 0, 
                2, \(-1\), 0, \(-1\)}, {0, 0, 0, \(-1\), \(-1\), 
                0, \(-1\), \(-1\), 2, 0, 0}, {0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, 2, \(-1\)}, {0, 0, 0, 
                0, \(-1\), \(-1\), 0, \(-1\), 0, \(-1\), 
                2}}}, {1120.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, \(-1\), 0, 0, \(-1\), 0, 
                0}, {0, \(-1\), \(-1\), 0, \(-1\), 2, 0, 0, 0, \(-1\), 
                0}, {0, \(-1\), \(-1\), 0, 0, 0, 2, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 0, 0, 
                2, \(-1\), \(-1\), \(-1\)}, {0, 0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), 2, 0, \(-1\)}, {0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, 2, \(-1\)}, {0, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 
                2}}}, {1150.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 2, \(-1\), 
                0, \(-1\), 0, \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 2, 
                0, \(-1\), \(-1\), 0}, {0, 0, \(-1\), \(-1\), 0, 0, 0, 2, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), 0, 0, \(-1\), \(-1\), 0, 
                2, 0, \(-1\)}, {0, 0, 0, \(-1\), \(-1\), 0, \(-1\), \(-1\), 
                0, 2, 0}, {0, 0, 0, 0, \(-1\), \(-1\), 0, \(-1\), \(-1\), 0, 
                2}}}, {1152.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, \(-1\), \(-1\), 0, 0, 0, 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, \(-1\), 0, 2, 0, 0, \(-1\), \(-1\), 0, 
                0}, {0, \(-1\), 0, 0, 0, 2, \(-1\), 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 2, 0, 
                0, \(-1\), \(-1\)}, {0, 0, 0, \(-1\), \(-1\), 0, 0, 2, 
                0, \(-1\), \(-1\)}, {0, 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\)}, {0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 2, 0}, {0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 
                2}}}, {1152.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, 0, 0, 2, 0, 0, \(-1\), \(-1\), \(-1\), 
                0}, {0, \(-1\), 0, \(-1\), 0, 2, \(-1\), 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, \(-1\), 0, \(-1\), 2, 0, 0, 
                0, \(-1\)}, {0, 0, \(-1\), 0, \(-1\), 0, 0, 
                2, \(-1\), \(-1\), 0}, {0, 0, 0, 0, \(-1\), 0, 0, \(-1\), 
                2, \(-1\), \(-1\)}, {0, 0, 0, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), 2, \(-1\)}, {0, 0, 0, 0, 
                0, \(-1\), \(-1\), 0, \(-1\), \(-1\), 
                2}}}, {1152.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 0, 2, \(-1\), 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 2, 
                0, \(-1\), \(-1\), 0, 0}, {0, \(-1\), 0, 0, 0, 0, 2, 
                0, \(-1\), \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), 0, \(-1\), 
                0, 2, 0, \(-1\), 0}, {0, 0, 0, \(-1\), 0, \(-1\), \(-1\), 0, 
                2, 0, \(-1\)}, {0, 0, 0, 0, \(-1\), 0, \(-1\), \(-1\), 0, 
                2, \(-1\)}, {0, 0, 0, 0, \(-1\), 0, \(-1\), 
                0, \(-1\), \(-1\), 
                2}}}, {1206.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, \(-1\), 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, 0, 2, \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, \(-1\), 0, 0, 
                0, \(-1\)}, {0, \(-1\), \(-1\), \(-1\), 0, 2, 0, 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, \(-1\), \(-1\), 0, 2, \(-1\), 0, 
                0, 0}, {0, \(-1\), 0, 0, 0, 0, \(-1\), 2, \(-1\), \(-1\), 
                0}, {0, 0, \(-1\), 0, 0, 0, 0, \(-1\), 
                2, \(-1\), \(-1\)}, {0, 0, \(-1\), 0, 0, 0, 
                0, \(-1\), \(-1\), 2, \(-1\)}, {0, 0, 0, 0, \(-1\), \(-1\), 
                0, 0, \(-1\), \(-1\), 
                2}}}, {1240.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, \(-1\), 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, 0, 2, \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, \(-1\), \(-1\), 0, 0, 
                0}, {0, \(-1\), \(-1\), \(-1\), 0, 2, 0, 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, \(-1\), \(-1\), 0, 2, 0, \(-1\), 
                0, 0}, {0, \(-1\), 0, 0, \(-1\), 0, 0, 2, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), 0, 0, 0, \(-1\), 0, 
                2, \(-1\), \(-1\)}, {0, 0, \(-1\), 0, 0, 0, 
                0, \(-1\), \(-1\), 2, \(-1\)}, {0, 0, 0, 0, 0, \(-1\), 
                0, \(-1\), \(-1\), \(-1\), 
                2}}}, {1248.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, \(-1\), 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, 0, 2, \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, \(-1\), 0, 0, 0, 
                0, \(-1\)}, {0, \(-1\), \(-1\), \(-1\), \(-1\), 2, 0, 0, 0, 
                0, 0}, {0, \(-1\), 0, \(-1\), 0, 0, 2, \(-1\), 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, 0, \(-1\), 
                2, \(-1\), \(-1\), 0}, {0, 0, \(-1\), 0, 0, 0, 0, \(-1\), 
                2, \(-1\), \(-1\)}, {0, 0, \(-1\), 0, 0, 0, 
                0, \(-1\), \(-1\), 2, \(-1\)}, {0, 0, 0, 0, \(-1\), 
                0, \(-1\), 0, \(-1\), \(-1\), 
                2}}}, {1296.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), \(-1\), 0, 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\)}, {\(-1\), 0, \(-1\), 0, 2, \(-1\), 0, 0, 
                0, \(-1\), 0}, {0, \(-1\), 0, 0, \(-1\), 2, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 0, 
                2, \(-1\), \(-1\), 0, \(-1\)}, {0, \(-1\), 0, 0, 0, 
                0, \(-1\), 2, \(-1\), 0, \(-1\)}, {0, 0, \(-1\), 0, 0, 
                0, \(-1\), \(-1\), 2, \(-1\), 0}, {0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, \(-1\), 2, 0}, {0, 0, 
                0, \(-1\), 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                2}}}, {1302.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, \(-1\), 2, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, 0, 0, 2, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {0, \(-1\), 0, \(-1\), 0, 
                2, \(-1\), 0, 0, 0, \(-1\)}, {0, \(-1\), 0, \(-1\), 
                0, \(-1\), 2, \(-1\), 0, 0, 0}, {0, \(-1\), 0, 0, 0, 
                0, \(-1\), 2, \(-1\), 0, \(-1\)}, {0, 0, \(-1\), 0, \(-1\), 
                0, 0, \(-1\), 2, \(-1\), 0}, {0, 0, \(-1\), 0, \(-1\), 0, 0, 
                0, \(-1\), 2, \(-1\)}, {0, 0, 0, 0, \(-1\), \(-1\), 
                0, \(-1\), 0, \(-1\), 
                2}}}, {1368.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 2, \(-1\), 
                0, \(-1\), 0, \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 2, 
                0, \(-1\), 0, \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 0, 0, 2, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), 0, 0, \(-1\), \(-1\), 0, 
                2, \(-1\), 0}, {0, 0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), \(-1\), 2, 0}, {0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                2}}}, {1368.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 2, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\), 0, \(-1\), 0, 0}, {0, \(-1\), 0, 
                0, \(-1\), 2, \(-1\), 0, \(-1\), 0, 0}, {0, \(-1\), 0, 
                0, \(-1\), \(-1\), 2, \(-1\), 0, 0, 0}, {0, \(-1\), 0, 0, 0, 
                0, \(-1\), 2, 0, \(-1\), \(-1\)}, {0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 2, 0, 0}, {0, 
                0, \(-1\), \(-1\), 0, 0, 0, \(-1\), 0, 2, \(-1\)}, {0, 
                0, \(-1\), \(-1\), 0, 0, 0, \(-1\), 0, \(-1\), 
                2}}}, {1398.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, \(-1\), 2, 0, \(-1\), 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, 0, 2, 0, \(-1\), \(-1\), \(-1\), 0, 
                0}, {0, \(-1\), 0, \(-1\), 0, 2, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 2, \(-1\), 
                0, 0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, \(-1\), 2, 0, 
                0, \(-1\)}, {0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                2, \(-1\), 0}, {0, 0, \(-1\), 0, 0, \(-1\), 0, 0, \(-1\), 
                2, \(-1\)}, {0, 0, 0, 0, 0, \(-1\), \(-1\), \(-1\), 
                0, \(-1\), 
                2}}}, {1408.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 0, 2, 0, 0, \(-1\), 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 2, \(-1\), 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 2, 
                0, \(-1\), \(-1\), 0}, {0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                2, \(-1\), 0, 0}, {0, 0, 0, \(-1\), 0, 0, \(-1\), \(-1\), 2, 
                0, \(-1\)}, {0, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                2, \(-1\)}, {0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), \(-1\), 
                2}}}, {1440.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, \(-1\), 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, 0, 2, \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, \(-1\), 0, 0, 0, 
                0, \(-1\)}, {0, \(-1\), \(-1\), \(-1\), \(-1\), 2, 0, 0, 0, 
                0, 0}, {0, \(-1\), 0, \(-1\), 0, 0, 2, 0, \(-1\), \(-1\), 
                0}, {0, \(-1\), 0, 0, 0, 0, 0, 
                2, \(-1\), \(-1\), \(-1\)}, {0, 0, \(-1\), 0, 0, 
                0, \(-1\), \(-1\), 2, 0, \(-1\)}, {0, 0, \(-1\), 0, 0, 
                0, \(-1\), \(-1\), 0, 2, \(-1\)}, {0, 0, 0, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), \(-1\), 
                2}}}, {1462.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), \(-1\), 0, 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\)}, {\(-1\), 0, \(-1\), 0, 2, \(-1\), 0, 0, 
                0, \(-1\), 0}, {0, \(-1\), 0, 0, \(-1\), 2, \(-1\), \(-1\), 
                0, 0, 0}, {0, \(-1\), 0, 0, 0, \(-1\), 2, \(-1\), 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), \(-1\), 2, \(-1\), 
                0, 0}, {0, 0, \(-1\), 0, 0, 0, 0, \(-1\), 
                2, \(-1\), \(-1\)}, {0, 0, 0, \(-1\), \(-1\), 0, 0, 
                0, \(-1\), 2, \(-1\)}, {0, 0, 0, \(-1\), 0, 0, \(-1\), 
                0, \(-1\), \(-1\), 
                2}}}, {1462.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, \(-1\), 2, 0, \(-1\), 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, 0, 2, 0, \(-1\), \(-1\), 0, \(-1\), 
                0}, {0, \(-1\), 0, \(-1\), 0, 2, 0, 0, \(-1\), 
                0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 2, \(-1\), 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, \(-1\), 2, 
                0, \(-1\), 0}, {0, 0, \(-1\), \(-1\), 0, \(-1\), 0, 0, 2, 
                0, \(-1\)}, {0, 0, \(-1\), 0, \(-1\), 0, 0, \(-1\), 0, 
                2, \(-1\)}, {0, 0, 0, 0, 0, \(-1\), \(-1\), 
                0, \(-1\), \(-1\), 
                2}}}, {1480.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 2, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\), 0, \(-1\), 0, 0}, {0, \(-1\), 0, 
                0, \(-1\), 2, \(-1\), 0, 0, \(-1\), 0}, {0, \(-1\), 0, 
                0, \(-1\), \(-1\), 2, \(-1\), 0, 0, 0}, {0, \(-1\), 0, 0, 0, 
                0, \(-1\), 2, \(-1\), 0, \(-1\)}, {0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, \(-1\), 2, 0, 0}, {0, 
                0, \(-1\), \(-1\), 0, \(-1\), 0, 0, 0, 2, \(-1\)}, {0, 
                0, \(-1\), \(-1\), 0, 0, 0, \(-1\), 0, \(-1\), 
                2}}}, {1494.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, \(-1\), 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, 0, 2, \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, \(-1\), \(-1\), 0, 0, 
                0}, {0, \(-1\), \(-1\), \(-1\), 0, 2, 0, 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, \(-1\), \(-1\), 0, 2, 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 0, 
                2, \(-1\), \(-1\), 0}, {0, 0, \(-1\), 0, 0, 0, 0, \(-1\), 
                2, \(-1\), \(-1\)}, {0, 0, \(-1\), 0, 0, 0, 
                0, \(-1\), \(-1\), 2, \(-1\)}, {0, 0, 0, 0, 
                0, \(-1\), \(-1\), 0, \(-1\), \(-1\), 
                2}}}, {1560.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 2, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\), 0, \(-1\), 0, 0}, {0, \(-1\), 0, 
                0, \(-1\), 2, 0, \(-1\), 0, \(-1\), 0}, {0, \(-1\), 0, 
                0, \(-1\), 0, 2, \(-1\), 0, 0, \(-1\)}, {0, \(-1\), 0, 0, 
                0, \(-1\), \(-1\), 2, 0, 0, \(-1\)}, {0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, 0, 2, \(-1\), 0}, {0, 
                0, \(-1\), \(-1\), 0, \(-1\), 0, 0, \(-1\), 2, 0}, {0, 
                0, \(-1\), \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 
                2}}}, {1600.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, \(-1\), 2, 0, \(-1\), 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, 0, 2, \(-1\), \(-1\), 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, \(-1\), \(-1\), 2, 0, 0, \(-1\), 
                0, 0}, {0, \(-1\), 0, 0, \(-1\), 0, 2, \(-1\), 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, 0, \(-1\), 2, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), 0, \(-1\), 0, 0, 
                2, \(-1\), 0}, {0, 0, \(-1\), 0, 0, 0, 0, \(-1\), \(-1\), 
                2, \(-1\)}, {0, 0, 0, 0, \(-1\), 0, \(-1\), \(-1\), 
                0, \(-1\), 
                2}}}, {1624.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, \(-1\), \(-1\), 0, 0, 0, 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, \(-1\), \(-1\), 0, 
                0}, {0, \(-1\), \(-1\), \(-1\), 0, 2, 0, 0, 0, \(-1\), 
                0}, {0, \(-1\), \(-1\), 0, 0, 0, 2, 0, \(-1\), 
                0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 0, 2, 
                0, \(-1\), \(-1\)}, {0, 0, 0, 0, \(-1\), 0, \(-1\), 0, 
                2, \(-1\), \(-1\)}, {0, 0, 0, 0, 0, \(-1\), 
                0, \(-1\), \(-1\), 2, \(-1\)}, {0, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 
                2}}}, {1638.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, \(-1\), 2, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, 0, 0, 2, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {0, \(-1\), 0, \(-1\), 0, 
                2, \(-1\), 0, 0, 0, \(-1\)}, {0, \(-1\), 0, \(-1\), 
                0, \(-1\), 2, 0, 0, 0, \(-1\)}, {0, \(-1\), 0, 0, 0, 0, 0, 
                2, \(-1\), \(-1\), \(-1\)}, {0, 0, \(-1\), 0, \(-1\), 0, 
                0, \(-1\), 2, \(-1\), 0}, {0, 0, \(-1\), 0, \(-1\), 0, 
                0, \(-1\), \(-1\), 2, 0}, {0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                2}}}, {1728.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 0, 2, \(-1\), 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 2, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 0, 
                2, \(-1\), \(-1\), \(-1\), 0}, {0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), 2, \(-1\), 0, 0}, {0, 0, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), 2, 0, \(-1\)}, {0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, 2, \(-1\)}, {0, 0, 0, 
                0, \(-1\), \(-1\), 0, 0, \(-1\), \(-1\), 
                2}}}, {1728.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, \(-1\), 2, 0, \(-1\), 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, 0, 2, \(-1\), 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, \(-1\), \(-1\), 2, 0, 
                0, \(-1\), 0, 0}, {0, \(-1\), 0, 0, 0, 0, 2, \(-1\), 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 0, \(-1\), 2, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), 0, \(-1\), 0, 0, 
                2, 0, \(-1\)}, {0, 0, \(-1\), 0, \(-1\), 0, \(-1\), \(-1\), 
                0, 2, 0}, {0, 0, 0, 0, \(-1\), 0, \(-1\), \(-1\), \(-1\), 0, 
                2}}}, {1792.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, \(-1\), 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, 0, 2, \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, \(-1\), 0, 0, \(-1\), 0, 
                0}, {0, \(-1\), \(-1\), \(-1\), \(-1\), 2, 0, 0, 0, 0, 
                0}, {0, \(-1\), 0, \(-1\), 0, 0, 2, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 0, 0, 
                2, \(-1\), \(-1\), \(-1\)}, {0, 0, \(-1\), 0, \(-1\), 0, 
                0, \(-1\), 2, 0, \(-1\)}, {0, 0, \(-1\), 0, 0, 
                0, \(-1\), \(-1\), 0, 2, \(-1\)}, {0, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 
                2}}}, {1846.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, \(-1\), \(-1\), 0, 0, 0, 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, 0, \(-1\), \(-1\), 
                0}, {0, \(-1\), \(-1\), \(-1\), 0, 2, 0, 0, \(-1\), 0, 
                0}, {0, \(-1\), \(-1\), 0, 0, 0, 2, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 0, 0, 
                2, \(-1\), \(-1\), \(-1\)}, {0, 0, 0, 0, \(-1\), \(-1\), 
                0, \(-1\), 2, 0, \(-1\)}, {0, 0, 0, 0, \(-1\), 
                0, \(-1\), \(-1\), 0, 2, \(-1\)}, {0, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 
                2}}}, {1848.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, \(-1\), \(-1\), 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 
                0}, {\(-1\), 0, 0, 0, 2, 0, 0, \(-1\), \(-1\), \(-1\), 
                0}, {0, \(-1\), \(-1\), 0, 0, 2, \(-1\), 0, 0, 
                0, \(-1\)}, {0, \(-1\), \(-1\), 0, 0, \(-1\), 2, 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, \(-1\), \(-1\), 0, 0, 2, 0, 
                0, \(-1\)}, {0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                2, \(-1\), 0}, {0, 0, 0, \(-1\), \(-1\), 0, 0, 0, \(-1\), 
                2, \(-1\)}, {0, 0, 0, 0, 0, \(-1\), \(-1\), \(-1\), 
                0, \(-1\), 
                2}}}, {1920.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, \(-1\), 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, 0, 2, \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, \(-1\), 0, \(-1\), 0, 0, 
                0}, {0, \(-1\), \(-1\), \(-1\), \(-1\), 2, 0, 0, 0, 0, 
                0}, {0, \(-1\), 0, \(-1\), 0, 0, 2, 0, \(-1\), 
                0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 0, 2, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), 0, 0, 0, \(-1\), 0, 
                2, \(-1\), \(-1\)}, {0, 0, \(-1\), 0, 0, 0, 
                0, \(-1\), \(-1\), 2, \(-1\)}, {0, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 
                2}}}, {1998.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 0, 2, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 2, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 0, 
                2, \(-1\), 0, \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), 2, \(-1\), 0, 0}, {0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, \(-1\), 2, 0, 0}, {0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, 2, \(-1\)}, {0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, \(-1\), 
                2}}}, {2070.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, \(-1\), 2, 0, \(-1\), 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, 0, 2, 0, \(-1\), \(-1\), 0, \(-1\), 
                0}, {0, \(-1\), 0, \(-1\), 0, 2, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 2, \(-1\), 
                0, 0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, \(-1\), 2, 0, 
                0, \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 0, 0, 0, 
                2, \(-1\), \(-1\)}, {0, 0, \(-1\), 0, \(-1\), \(-1\), 0, 
                0, \(-1\), 2, 0}, {0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 
                2}}}, {2176.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, \(-1\), 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, 0, 0, 2, 0, 0, \(-1\), \(-1\), \(-1\), 
                0}, {0, \(-1\), 0, \(-1\), 0, 2, 0, 0, \(-1\), 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, 0, 2, \(-1\), 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), \(-1\), 0, \(-1\), 
                2, 0, 0, 0}, {0, 0, 0, 0, \(-1\), \(-1\), 0, 0, 
                2, \(-1\), \(-1\)}, {0, 0, 0, 0, \(-1\), 0, \(-1\), 
                0, \(-1\), 2, \(-1\)}, {0, 0, 0, 0, 0, \(-1\), \(-1\), 
                0, \(-1\), \(-1\), 
                2}}}, {2184.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 0, 2, 0, 0, \(-1\), 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 2, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 0, 2, 
                0, \(-1\), \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, 2, \(-1\), 0, 0}, {0, 0, 0, \(-1\), 
                0, \(-1\), \(-1\), \(-1\), 2, 0, 0}, {0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, 2, \(-1\)}, {0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, \(-1\), 
                2}}}, {2200.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), \(-1\), 0, 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, \(-1\), 0, 2, \(-1\), 0, 0, \(-1\), 0, 
                0}, {0, \(-1\), 0, 0, \(-1\), 2, \(-1\), \(-1\), 0, 0, 
                0}, {0, \(-1\), 0, 0, 0, \(-1\), 2, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 0, 2, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                2, 0, \(-1\)}, {0, 0, 0, \(-1\), 0, 0, \(-1\), \(-1\), 0, 
                2, \(-1\)}, {0, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 
                2}}}, {2310.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, 
                0, \(-1\), \(-1\), 0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, 
                0, \(-1\), 0, \(-1\)}, {0, \(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\), 0, 0, \(-1\)}, {0, \(-1\), 0, 0, 
                0, \(-1\), 2, \(-1\), 0, \(-1\), 0}, {0, \(-1\), 0, 0, 
                0, \(-1\), \(-1\), 2, \(-1\), 0, 0}, {0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, \(-1\), 2, 0, 0}, {0, 
                0, \(-1\), \(-1\), 0, 0, \(-1\), 0, 0, 2, \(-1\)}, {0, 
                0, \(-1\), 0, \(-1\), \(-1\), 0, 0, 0, \(-1\), 
                2}}}, {2352.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, \(-1\), 2, 0, \(-1\), 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, 0, 2, 0, \(-1\), \(-1\), 0, \(-1\), 
                0}, {0, \(-1\), 0, \(-1\), 0, 2, 0, 0, \(-1\), 
                0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 2, \(-1\), 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, \(-1\), 2, 0, 
                0, \(-1\)}, {0, 0, \(-1\), \(-1\), 0, \(-1\), 0, 0, 
                2, \(-1\), 0}, {0, 0, \(-1\), 0, \(-1\), 0, 0, 0, \(-1\), 
                2, \(-1\)}, {0, 0, 0, 0, 0, \(-1\), \(-1\), \(-1\), 
                0, \(-1\), 
                2}}}, {2392.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), \(-1\), 0, 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\)}, {\(-1\), 0, \(-1\), 0, 2, 0, 0, 
                0, \(-1\), \(-1\), 0}, {0, \(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\), 0, 0, \(-1\)}, {0, \(-1\), 0, 0, 
                0, \(-1\), 2, \(-1\), 0, \(-1\), 0}, {0, \(-1\), 0, 0, 
                0, \(-1\), \(-1\), 2, \(-1\), 0, 0}, {0, 0, \(-1\), 
                0, \(-1\), 0, 0, \(-1\), 2, 0, \(-1\)}, {0, 0, 
                0, \(-1\), \(-1\), 0, \(-1\), 0, 0, 2, \(-1\)}, {0, 0, 
                0, \(-1\), 0, \(-1\), 0, 0, \(-1\), \(-1\), 
                2}}}, {2502.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 0, 2, 0, 0, \(-1\), \(-1\), \(-1\), 
                0}, {0, \(-1\), 0, 0, 0, 2, \(-1\), 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 2, 0, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                2, \(-1\), 0, 0}, {0, 0, 0, \(-1\), \(-1\), 0, 0, \(-1\), 2, 
                0, \(-1\)}, {0, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                2, \(-1\)}, {0, 0, 0, 0, 0, \(-1\), \(-1\), 
                0, \(-1\), \(-1\), 
                2}}}, {2592.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 2, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\), \(-1\), 0, 0, 0}, {0, \(-1\), 0, 
                0, \(-1\), 2, 0, 0, \(-1\), \(-1\), 0}, {0, \(-1\), 0, 
                0, \(-1\), 0, 2, \(-1\), 0, 0, \(-1\)}, {0, \(-1\), 0, 
                0, \(-1\), 0, \(-1\), 2, 0, 0, \(-1\)}, {0, 
                0, \(-1\), \(-1\), 0, \(-1\), 0, 0, 2, \(-1\), 0}, {0, 
                0, \(-1\), \(-1\), 0, \(-1\), 0, 0, \(-1\), 2, 0}, {0, 
                0, \(-1\), \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 
                2}}}, {2646.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 2, \(-1\), \(-1\), 
                0, 0, \(-1\), 0, 0}, {\(-1\), 0, 0, \(-1\), 2, 0, \(-1\), 0, 
                0, \(-1\), 0}, {0, \(-1\), 0, \(-1\), 0, 2, \(-1\), \(-1\), 
                0, 0, 0}, {0, \(-1\), 0, 0, \(-1\), \(-1\), 2, \(-1\), 0, 0, 
                0}, {0, \(-1\), 0, 0, 0, \(-1\), \(-1\), 2, 0, 
                0, \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 0, 0, 0, 
                2, \(-1\), \(-1\)}, {0, 0, \(-1\), 0, \(-1\), 0, 0, 
                0, \(-1\), 2, \(-1\)}, {0, 0, \(-1\), 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), 
                2}}}, {2790.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, \(-1\), 2, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, 0, 0, 2, 0, 0, \(-1\), \(-1\), 
                0, \(-1\)}, {0, \(-1\), 0, \(-1\), 0, 2, \(-1\), 0, 
                0, \(-1\), 0}, {0, \(-1\), 0, \(-1\), 0, \(-1\), 2, 0, 
                0, \(-1\), 0}, {0, \(-1\), 0, 0, \(-1\), 0, 0, 2, \(-1\), 
                0, \(-1\)}, {0, 0, \(-1\), 0, \(-1\), 0, 0, \(-1\), 2, 
                0, \(-1\)}, {0, 0, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 
                2, \(-1\)}, {0, 0, 0, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), \(-1\), 
                2}}}, {2880.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, \(-1\), 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, \(-1\), \(-1\), 0, 
                0}, {0, \(-1\), 0, 0, 0, 2, \(-1\), 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 2, 0, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                2, \(-1\), 0, 0}, {0, 0, 0, 0, \(-1\), 0, 0, \(-1\), 
                2, \(-1\), \(-1\)}, {0, 0, 0, 0, 0, \(-1\), \(-1\), 
                0, \(-1\), 2, \(-1\)}, {0, 0, 0, 0, 0, \(-1\), \(-1\), 
                0, \(-1\), \(-1\), 
                2}}}, {2950.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), \(-1\), 0, 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, \(-1\), 0, 2, \(-1\), 0, 0, 0, \(-1\), 
                0}, {0, \(-1\), 0, 0, \(-1\), 2, \(-1\), 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 2, \(-1\), 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, 0, \(-1\), 2, \(-1\), 
                0, \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 0, 0, \(-1\), 
                2, \(-1\), 0}, {0, 0, 0, \(-1\), \(-1\), 0, 0, 0, \(-1\), 
                2, \(-1\)}, {0, 0, 0, 0, 0, \(-1\), \(-1\), \(-1\), 
                0, \(-1\), 
                2}}}, {3000.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), \(-1\), 0, 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\)}, {\(-1\), 0, \(-1\), 0, 2, 0, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 2, \(-1\), 
                0, \(-1\), \(-1\), 0}, {0, \(-1\), 0, 0, 0, \(-1\), 
                2, \(-1\), \(-1\), 0, 0}, {0, \(-1\), 0, 0, 0, 0, \(-1\), 
                2, \(-1\), 0, \(-1\)}, {0, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), \(-1\), 2, 0, 0}, {0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, 0, 2, \(-1\)}, {0, 0, 
                0, \(-1\), \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                2}}}, {3000.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 2, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 0, 2, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\), \(-1\), 0, 0}, {0, \(-1\), 0, 0, 
                0, \(-1\), 2, \(-1\), 0, \(-1\), 0}, {0, \(-1\), 0, 0, 
                0, \(-1\), \(-1\), 2, 0, 0, \(-1\)}, {0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 2, 0, 0}, {0, 
                0, \(-1\), \(-1\), \(-1\), 0, \(-1\), 0, 0, 2, 0}, {0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, \(-1\), 0, 0, 
                2}}}, {3078.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), \(-1\), 0, 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, \(-1\), 0, 2, \(-1\), 0, 0, 0, \(-1\), 
                0}, {0, \(-1\), 0, 0, \(-1\), 2, \(-1\), 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 2, \(-1\), 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, 0, \(-1\), 2, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), 0, 0, 0, 0, 
                2, \(-1\), \(-1\)}, {0, 0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), \(-1\), 2, 0}, {0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 
                2}}}, {3160.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 2, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 0, 2, \(-1\), 0, 
                0, \(-1\), \(-1\), 0}, {0, \(-1\), 0, 0, \(-1\), 
                2, \(-1\), \(-1\), 0, 0, 0}, {0, \(-1\), 0, 0, 0, \(-1\), 
                2, \(-1\), 0, 0, \(-1\)}, {0, \(-1\), 0, 0, 
                0, \(-1\), \(-1\), 2, \(-1\), 0, 0}, {0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, \(-1\), 2, 0, 0}, {0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, 0, 0, 2, \(-1\)}, {0, 
                0, \(-1\), \(-1\), 0, 0, \(-1\), 0, 0, \(-1\), 
                2}}}, {3456.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, \(-1\), 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, \(-1\), 0, 0, \(-1\), 0, 
                0}, {0, \(-1\), 0, 0, \(-1\), 2, 0, \(-1\), 0, \(-1\), 
                0}, {0, \(-1\), 0, 0, 0, 0, 2, 
                0, \(-1\), \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), 0, \(-1\), 
                0, 2, 0, 0, \(-1\)}, {0, 0, 0, 0, \(-1\), 0, \(-1\), 0, 
                2, \(-1\), \(-1\)}, {0, 0, 0, 0, 0, \(-1\), \(-1\), 
                0, \(-1\), 2, \(-1\)}, {0, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 
                2}}}, {3456.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 2, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), 0}, {\(-1\), 0, 0, 0, 2, 0, \(-1\), 
                0, \(-1\), 0, \(-1\)}, {0, \(-1\), 0, \(-1\), 0, 
                2, \(-1\), \(-1\), 0, 0, 0}, {0, \(-1\), 0, 
                0, \(-1\), \(-1\), 2, \(-1\), 0, 0, 0}, {0, \(-1\), 0, 0, 
                0, \(-1\), \(-1\), 2, 0, 0, \(-1\)}, {0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, 0, 2, \(-1\), 0}, {0, 
                0, \(-1\), \(-1\), 0, 0, 0, 0, \(-1\), 2, \(-1\)}, {0, 
                0, \(-1\), 0, \(-1\), 0, 0, \(-1\), 0, \(-1\), 
                2}}}, {3520.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), \(-1\), 0, 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, \(-1\), 0, 2, \(-1\), 0, 0, \(-1\), 0, 
                0}, {0, \(-1\), 0, 0, \(-1\), 2, \(-1\), 0, 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 2, \(-1\), 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, 0, \(-1\), 2, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                2, \(-1\), 0}, {0, 0, 0, \(-1\), 0, 0, 0, \(-1\), \(-1\), 
                2, \(-1\)}, {0, 0, 0, 0, 0, \(-1\), \(-1\), \(-1\), 
                0, \(-1\), 
                2}}}, {3534.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), \(-1\), 0, 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\)}, {\(-1\), 0, \(-1\), 0, 2, 0, 0, 
                0, \(-1\), \(-1\), 0}, {0, \(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\), 0, 0, \(-1\)}, {0, \(-1\), 0, 0, 
                0, \(-1\), 2, \(-1\), 0, 0, \(-1\)}, {0, \(-1\), 0, 0, 
                0, \(-1\), \(-1\), 2, \(-1\), 0, 0}, {0, 0, \(-1\), 
                0, \(-1\), 0, 0, \(-1\), 2, \(-1\), 0}, {0, 0, 
                0, \(-1\), \(-1\), 0, 0, 0, \(-1\), 2, \(-1\)}, {0, 0, 
                0, \(-1\), 0, \(-1\), \(-1\), 0, 0, \(-1\), 
                2}}}, {3550.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), \(-1\), 0, 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\)}, {\(-1\), 0, \(-1\), 0, 2, 0, 0, 
                0, \(-1\), \(-1\), 0}, {0, \(-1\), 0, 0, 0, 2, \(-1\), 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 2, \(-1\), 
                0, 0, \(-1\)}, {0, \(-1\), 0, 0, 0, 0, \(-1\), 2, \(-1\), 
                0, \(-1\)}, {0, 0, \(-1\), 0, \(-1\), 0, 0, \(-1\), 
                2, \(-1\), 0}, {0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, \(-1\), 2, 0}, {0, 0, 0, \(-1\), 
                0, \(-1\), \(-1\), \(-1\), 0, 0, 
                2}}}, {4086.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 2, 0, \(-1\), 0, 
                0, \(-1\), \(-1\), 0}, {\(-1\), 0, 0, 0, 2, 0, \(-1\), 
                0, \(-1\), \(-1\), 0}, {0, \(-1\), 0, \(-1\), 0, 2, 
                0, \(-1\), 0, 0, \(-1\)}, {0, \(-1\), 0, 0, \(-1\), 0, 
                2, \(-1\), 0, 0, \(-1\)}, {0, \(-1\), 0, 0, 
                0, \(-1\), \(-1\), 2, 0, 0, \(-1\)}, {0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, 0, 2, \(-1\), 0}, {0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, 0, \(-1\), 2, 0}, {0, 
                0, \(-1\), 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                2}}}, {4200.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), \(-1\), 0, 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\)}, {\(-1\), 0, \(-1\), 0, 2, 0, 0, 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 2, \(-1\), \(-1\), 
                0, \(-1\), 0}, {0, \(-1\), 0, 0, 0, \(-1\), 
                2, \(-1\), \(-1\), 0, 0}, {0, \(-1\), 0, 0, 
                0, \(-1\), \(-1\), 2, \(-1\), 0, 0}, {0, 0, \(-1\), 0, 0, 
                0, \(-1\), \(-1\), 2, 0, \(-1\)}, {0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, 0, 2, \(-1\)}, {0, 0, 
                0, \(-1\), \(-1\), 0, 0, 0, \(-1\), \(-1\), 
                2}}}, {4230.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 
                0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, \(-1\), \(-1\), 0, 
                0}, {0, \(-1\), 0, 0, 0, 2, \(-1\), 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 2, 0, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 2, 
                0, \(-1\), 0}, {0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 0, 2, 
                0, \(-1\)}, {0, 0, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                2, \(-1\)}, {0, 0, 0, 0, 0, \(-1\), \(-1\), 
                0, \(-1\), \(-1\), 
                2}}}, {4662.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, \(-1\), 2, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), 0, 0, 0, 2, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {0, \(-1\), 0, \(-1\), 0, 
                2, \(-1\), \(-1\), 0, 0, 0}, {0, \(-1\), 0, \(-1\), 
                0, \(-1\), 2, \(-1\), 0, 0, 0}, {0, \(-1\), 0, 0, 
                0, \(-1\), \(-1\), 2, 0, 0, \(-1\)}, {0, 0, \(-1\), 
                0, \(-1\), 0, 0, 0, 2, \(-1\), \(-1\)}, {0, 0, \(-1\), 
                0, \(-1\), 0, 0, 0, \(-1\), 2, \(-1\)}, {0, 0, 0, 0, \(-1\), 
                0, 0, \(-1\), \(-1\), \(-1\), 
                2}}}, {4824.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, \(-1\), 2, 0, \(-1\), 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, 0, 2, \(-1\), 0, 0, \(-1\), 
                0, \(-1\)}, {0, \(-1\), 0, \(-1\), \(-1\), 2, 0, 0, \(-1\), 
                0, 0}, {0, \(-1\), 0, 0, 0, 0, 2, \(-1\), 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 0, \(-1\), 2, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 
                0, 2, 0, 0}, {0, 0, \(-1\), 0, 0, 0, \(-1\), \(-1\), 0, 
                2, \(-1\)}, {0, 0, 0, 0, \(-1\), 0, \(-1\), \(-1\), 
                0, \(-1\), 
                2}}}, {4950.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, \(-1\), 0, 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, \(-1\), 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, 0, 0, 2, 0, 0, \(-1\), \(-1\), \(-1\), 
                0}, {0, \(-1\), 0, \(-1\), 0, 2, 0, \(-1\), 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, 0, 2, 
                0, \(-1\), \(-1\), \(-1\)}, {0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 2, 0, 0, 0}, {0, 0, 0, 
                0, \(-1\), 0, \(-1\), 0, 2, \(-1\), \(-1\)}, {0, 0, 0, 
                0, \(-1\), 0, \(-1\), 0, \(-1\), 2, \(-1\)}, {0, 0, 0, 0, 
                0, \(-1\), \(-1\), 0, \(-1\), \(-1\), 
                2}}}, {5200.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), \(-1\), 0, 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, \(-1\), 0, 2, 0, 0, 0, \(-1\), 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, 2, \(-1\), 0, 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 2, \(-1\), 
                0, 0, \(-1\)}, {0, \(-1\), 0, 0, 0, 0, \(-1\), 2, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                2, \(-1\), 0}, {0, 0, 0, \(-1\), 0, \(-1\), 
                0, \(-1\), \(-1\), 2, 0}, {0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 
                2}}}, {5472.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 2, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 0, 2, \(-1\), 0, 
                0, \(-1\), \(-1\), 0}, {0, \(-1\), 0, 0, \(-1\), 
                2, \(-1\), \(-1\), 0, 0, 0}, {0, \(-1\), 0, 0, 0, \(-1\), 
                2, \(-1\), 0, 0, \(-1\)}, {0, \(-1\), 0, 0, 
                0, \(-1\), \(-1\), 2, 0, 0, \(-1\)}, {0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, 0, 2, \(-1\), 0}, {0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, 0, \(-1\), 2, 0}, {0, 
                0, \(-1\), \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 
                2}}}, {5976.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), \(-1\), 0, 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, \(-1\), 0, 2, 0, 0, 0, \(-1\), 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, 2, \(-1\), \(-1\), 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 2, \(-1\), 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), \(-1\), 2, 
                0, \(-1\), 0}, {0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                2, \(-1\), 0}, {0, 0, 0, \(-1\), 0, 0, 0, \(-1\), \(-1\), 
                2, \(-1\)}, {0, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 
                0, \(-1\), 
                2}}}, {6048.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 2, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\), \(-1\), 0, 0, 0}, {0, \(-1\), 0, 
                0, \(-1\), 2, \(-1\), 0, \(-1\), 0, 0}, {0, \(-1\), 0, 
                0, \(-1\), \(-1\), 2, \(-1\), 0, 0, 0}, {0, \(-1\), 0, 
                0, \(-1\), 0, \(-1\), 2, 0, \(-1\), 0}, {0, 
                0, \(-1\), \(-1\), 0, \(-1\), 0, 0, 2, 0, \(-1\)}, {0, 
                0, \(-1\), \(-1\), 0, 0, 0, \(-1\), 0, 2, \(-1\)}, {0, 
                0, \(-1\), \(-1\), 0, 0, 0, 0, \(-1\), \(-1\), 
                2}}}, {6552.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 2, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\), 0, \(-1\), 0, 0}, {0, \(-1\), 0, 
                0, \(-1\), 2, \(-1\), \(-1\), 0, 0, 0}, {0, \(-1\), 0, 
                0, \(-1\), \(-1\), 2, \(-1\), 0, 0, 0}, {0, \(-1\), 0, 0, 
                0, \(-1\), \(-1\), 2, 0, \(-1\), 0}, {0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, 0, 2, 0, \(-1\)}, {0, 
                0, \(-1\), \(-1\), 0, 0, 0, \(-1\), 0, 2, \(-1\)}, {0, 
                0, \(-1\), \(-1\), 0, 0, 0, 0, \(-1\), \(-1\), 
                2}}}, {7200.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), 0, 0, \(-1\), \(-1\), 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, \(-1\), \(-1\), 0, 0, 0, 0, 0, 
                0}, {\(-1\), 0, \(-1\), 2, \(-1\), 0, 0, \(-1\), 0, 0, 
                0}, {\(-1\), 0, \(-1\), \(-1\), 2, 0, 0, \(-1\), 0, 0, 
                0}, {0, \(-1\), 0, 0, 0, 2, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 0, 2, 
                0, \(-1\), \(-1\), \(-1\)}, {0, 0, 0, \(-1\), \(-1\), 0, 0, 
                2, \(-1\), \(-1\), 0}, {0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), 2, 0, \(-1\)}, {0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), 0, 2, \(-1\)}, {0, 0, 0, 0, 
                0, \(-1\), \(-1\), 0, \(-1\), \(-1\), 
                2}}}, {7776.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, \(-1\), \(-1\), 0, \(-1\), 0, 
                0}, {\(-1\), 0, 0, 2, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 0, 2, 0, 
                0, \(-1\), 0, \(-1\), \(-1\)}, {0, \(-1\), \(-1\), 0, 0, 
                2, \(-1\), 0, \(-1\), 0, 0}, {0, \(-1\), \(-1\), 0, 
                0, \(-1\), 2, 0, \(-1\), 0, 0}, {0, \(-1\), 0, 0, \(-1\), 0, 
                0, 2, 0, \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), 
                0, \(-1\), \(-1\), 0, 2, 0, 0}, {0, 0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), 0, 2, \(-1\)}, {0, 0, 0, \(-1\), \(-1\), 0, 
                0, \(-1\), 0, \(-1\), 
                2}}}, {8262.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 2, \(-1\), \(-1\), 
                0, 0, \(-1\), 0, 0}, {\(-1\), 0, 0, \(-1\), 2, \(-1\), 0, 
                0, \(-1\), 0, 0}, {0, \(-1\), 0, \(-1\), \(-1\), 2, 0, 
                0, \(-1\), 0, 0}, {0, \(-1\), 0, 0, 0, 0, 2, \(-1\), 
                0, \(-1\), \(-1\)}, {0, \(-1\), 0, 0, 0, 0, \(-1\), 2, 
                0, \(-1\), \(-1\)}, {0, 0, \(-1\), \(-1\), \(-1\), \(-1\), 0, 
                0, 2, 0, 0}, {0, 0, \(-1\), 0, 0, 0, \(-1\), \(-1\), 0, 
                2, \(-1\)}, {0, 0, \(-1\), 0, 0, 0, \(-1\), \(-1\), 
                0, \(-1\), 
                2}}}, {13608.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, \(-1\), \(-1\), 0, 0, 0, \(-1\), 0, 
                0}, {\(-1\), 0, \(-1\), 2, 0, 0, 0, 0, \(-1\), \(-1\), 
                0}, {\(-1\), 0, \(-1\), 0, 2, 0, 0, 0, \(-1\), \(-1\), 
                0}, {0, \(-1\), 0, 0, 0, 2, \(-1\), \(-1\), 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), 2, \(-1\), 0, 
                0, \(-1\)}, {0, \(-1\), 0, 0, 0, \(-1\), \(-1\), 2, 0, 
                0, \(-1\)}, {0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                2, \(-1\), 0}, {0, 0, 0, \(-1\), \(-1\), 0, 0, 0, \(-1\), 
                2, \(-1\)}, {0, 0, 0, 0, 0, \(-1\), \(-1\), \(-1\), 
                0, \(-1\), 
                2}}}, {16038.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 2, \(-1\), 0, 0, 
                0, \(-1\), \(-1\), 0}, {\(-1\), 0, 0, \(-1\), 2, 0, 0, 
                0, \(-1\), \(-1\), 0}, {0, \(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\), 0, 0, \(-1\)}, {0, \(-1\), 0, 0, 
                0, \(-1\), 2, \(-1\), 0, 0, \(-1\)}, {0, \(-1\), 0, 0, 
                0, \(-1\), \(-1\), 2, 0, 0, \(-1\)}, {0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, 0, 2, \(-1\), 0}, {0, 
                0, \(-1\), \(-1\), \(-1\), 0, 0, 0, \(-1\), 2, 0}, {0, 
                0, \(-1\), 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                2}}}, {23328.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, 0, 0, 0, \(-1\), \(-1\), \(-1\), 0, 0, 
                0}, {\(-1\), 0, 2, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 2, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\)}, {\(-1\), 0, 0, 0, 
                2, \(-1\), \(-1\), \(-1\), 0, 0, 0}, {0, \(-1\), 0, 
                0, \(-1\), 2, \(-1\), \(-1\), 0, 0, 0}, {0, \(-1\), 0, 
                0, \(-1\), \(-1\), 2, \(-1\), 0, 0, 0}, {0, \(-1\), 0, 
                0, \(-1\), \(-1\), \(-1\), 2, 0, 0, 0}, {0, 
                0, \(-1\), \(-1\), 0, 0, 0, 0, 2, \(-1\), \(-1\)}, {0, 
                0, \(-1\), \(-1\), 0, 0, 0, 0, \(-1\), 2, \(-1\)}, {0, 
                0, \(-1\), \(-1\), 0, 0, 0, 0, \(-1\), \(-1\), 
                2}}}, {41472.`, {{2, \(-1\), \(-1\), \(-1\), \(-1\), 0, 0, 0, 
                0, 0, 0}, {\(-1\), 2, \(-1\), \(-1\), \(-1\), 0, 0, 0, 0, 0, 
                0}, {\(-1\), \(-1\), 2, \(-1\), \(-1\), 0, 0, 0, 0, 0, 
                0}, {\(-1\), \(-1\), \(-1\), 2, \(-1\), 0, 0, 0, 0, 0, 
                0}, {\(-1\), \(-1\), \(-1\), \(-1\), 2, 0, 0, 0, 0, 0, 
                0}, {0, 0, 0, 0, 0, 2, \(-1\), \(-1\), \(-1\), \(-1\), 
                0}, {0, 0, 0, 0, 0, \(-1\), 2, \(-1\), \(-1\), 
                0, \(-1\)}, {0, 0, 0, 0, 0, \(-1\), \(-1\), 2, 
                0, \(-1\), \(-1\)}, {0, 0, 0, 0, 0, \(-1\), \(-1\), 0, 
                2, \(-1\), \(-1\)}, {0, 0, 0, 0, 0, \(-1\), 
                0, \(-1\), \(-1\), 2, \(-1\)}, {0, 0, 0, 0, 0, 
                0, \(-1\), \(-1\), \(-1\), \(-1\), 2}}}};\)\)], "Input"]
},
FrontEndVersion->"5.1 for Macintosh",
ScreenRectangle->{{0, 1024}, {0, 701}},
WindowSize->{850, 595},
WindowMargins->{{Automatic, 0}, {29, Automatic}}
]

(*******************************************************************
Cached data follows.  If you edit this Notebook file directly, not
using Mathematica, you must remove the line containing CacheID at
the top of  the file.  The cache data will then be recreated when
you save this file from within Mathematica.
*******************************************************************)

(*CellTagsOutline
CellTagsIndex->{}
*)

(*CellTagsIndex
CellTagsIndex->{}
*)

(*NotebookFileOutline
Notebook[{
Cell[1754, 51, 257, 4, 43, "Input"],
Cell[2014, 57, 206752, 3004, 24219, "Input"]
}
]
*)



(*******************************************************************
End of Mathematica Notebook file.
*******************************************************************)


